Local equilibrium and Lambda polarization in high energy heavy ion collisions

The polarization of the $\Lambda$ hyperon has become an important probe of the Quark-Gluon Plasma produced in relativistic heavy-ion collisions. Recently, it has been found that polarization receives a substantial contribution from a local equilibrium term proportional to the symmetric derivative of the four-temperature vector, the thermal shear tensor. We show that, at very high energies, this term can restore the agreement between the experimental measurements and the predictions of the hydrodynamic model, provided that the hadronization hypersurface is isothermal. We review the theoretical derivation of this new term, discuss numerical computations at RHIC and LHC energies, and compare them with the experimental data. We also present the effect of feed-down corrections.

==> anc/FIgure1_sigmastar.dat <==
             0             0      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       0.15708      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0      0.314159      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0      0.471239      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0      0.628319      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0      0.785398      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0      0.942478      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       1.09956      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       1.25664      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       1.41372      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0        1.5708      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       1.72788      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       1.88496      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.04204      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.19911      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.35619      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.51327      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.67035      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.82743      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       2.98451      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.14159      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.29867      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.45575      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.61283      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.76991      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       3.92699      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.08407      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.24115      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.39823      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.55531      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.71239      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       4.86947      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.02655      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.18363      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.34071      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.49779      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.65487      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.81195      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       5.96903      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
             0       6.12611      0.392185   1.50451e-06   -0.00031373  -1.71452e-07   4.80481e-08  -3.45075e-05  -2.46987e-09
           0.2             0      0.383059   1.47578e-06  -0.000292854   -1.4004e-06   2.70354e-08  -9.43806e-05   4.52321e-07
           0.2       0.15708      0.382783  -9.71397e-07  -0.000293008   -1.8092e-05   1.14947e-05   -9.2774e-05   1.62118e-05
           0.2      0.314159       0.38204  -3.17453e-06  -0.000293523   -3.2981e-05   2.18064e-05  -8.80421e-05   3.03098e-05
           0.2      0.471239      0.380905  -4.91378e-06   -0.00029434  -4.44668e-05   2.99161e-05  -8.06846e-05   4.12801e-05
           0.2      0.628319      0.379489  -6.01809e-06   -0.00029537  -5.13396e-05   3.50119e-05  -7.14727e-05   4.80342e-05
           0.2      0.785398      0.377934   -6.3818e-06  -0.000296499  -5.29004e-05   3.65956e-05  -6.13632e-05   4.99665e-05
           0.2      0.942478       0.37639  -5.97373e-06  -0.000297602  -4.90093e-05   3.45257e-05  -5.13964e-05   4.69844e-05
           0.2       1.09956      0.375006  -4.83836e-06  -0.000298554  -4.00657e-05    2.9021e-05  -4.25898e-05   3.94731e-05
           0.2       1.25664      0.373913   -3.0896e-06  -0.000299245   -2.6938e-05   2.06291e-05  -3.58403e-05   2.82168e-05
           0.2       1.41372      0.373212  -8.98566e-07   -0.00029959  -1.08603e-05   1.01668e-05  -3.18418e-05   1.42971e-05
           0.2        1.5708      0.372968   1.52313e-06  -0.000299537   6.68614e-06  -1.36041e-06  -3.10254e-05  -1.00961e-06
           0.2       1.72788      0.373204   3.94295e-06  -0.000299072   2.40952e-05  -1.28509e-05  -3.35233e-05  -1.63284e-05
           0.2       1.88496      0.373896   6.12839e-06  -0.000298219   3.97589e-05   -2.3205e-05  -3.91573e-05  -3.02767e-05
           0.2       2.04204      0.374982   7.86797e-06  -0.000297043   5.21912e-05  -3.14231e-05   -4.7453e-05  -4.15553e-05
           0.2       2.19911      0.376358   8.99075e-06  -0.000295638   6.01536e-05  -3.66969e-05  -5.76783e-05  -4.90487e-05
           0.2       2.35619      0.377893   9.38306e-06  -0.000294123   6.27772e-05  -3.84878e-05  -6.89047e-05  -5.19347e-05
           0.2       2.51327      0.379441   9.00073e-06  -0.000292629   5.96713e-05  -3.65852e-05    -8.009e-05  -4.97944e-05
           0.2       2.67035      0.380848   7.87511e-06  -0.000291287   5.09982e-05   -3.1137e-05  -9.01755e-05  -4.27024e-05
           0.2       2.82743      0.381977   6.11193e-06  -0.000290219   3.74949e-05  -2.26449e-05  -9.81905e-05  -3.12693e-05
           0.2       2.98451      0.382713   3.88202e-06   -0.00028952   2.04245e-05  -1.19224e-05  -0.000103354  -1.66144e-05
           0.2       3.14159      0.382984   1.40474e-06  -0.000289257   1.45285e-06  -1.57591e-08  -0.000105156  -2.56185e-07
           0.2       3.29867      0.382764  -1.07456e-06  -0.000289452  -1.75372e-05   1.19036e-05  -0.000103421   1.60693e-05
           0.2       3.45575      0.382079  -3.31027e-06  -0.000290091  -3.46682e-05   2.26635e-05  -9.83181e-05   3.06324e-05
           0.2       3.61283      0.381003  -5.08227e-06  -0.000291116  -4.82883e-05   3.12144e-05  -9.03507e-05   4.19337e-05
           0.2       3.76991      0.379646  -6.21842e-06  -0.000292435  -5.71541e-05   3.67384e-05  -8.02953e-05   4.88841e-05
           0.2       3.92699      0.378147  -6.61133e-06  -0.000293931  -6.05482e-05   3.87274e-05   -6.9119e-05   5.09102e-05
           0.2       4.08407      0.376657  -6.22766e-06  -0.000295471  -5.83217e-05   3.70264e-05  -5.78793e-05   4.79761e-05
           0.2       4.24115       0.37532  -5.10965e-06  -0.000296921   -5.0866e-05    3.1838e-05  -4.76191e-05   4.05315e-05
           0.2       4.39823      0.374267  -3.36931e-06  -0.000298157  -3.90338e-05   2.36932e-05  -3.92696e-05   2.94133e-05
           0.2       4.55531      0.373596  -1.17657e-06  -0.000299076  -2.40307e-05   1.33933e-05  -3.35676e-05   1.57289e-05
           0.2       4.71239       0.37337   1.25721e-06   -0.00029961  -7.29643e-06   1.93268e-06  -3.09939e-05   7.47087e-07
           0.2       4.86947      0.373612   3.69871e-06  -0.000299725   9.61259e-06  -9.59228e-06  -3.17339e-05  -1.41965e-05
           0.2       5.02655      0.374298   5.91374e-06  -0.000299431   2.51369e-05  -2.00804e-05  -3.56633e-05  -2.77783e-05
           0.2       5.18363      0.375366    7.6885e-06  -0.000298776   3.78278e-05  -2.85237e-05  -4.23584e-05  -3.87636e-05
           0.2       5.34071      0.376715   8.84953e-06  -0.000297843   4.64641e-05     -3.41e-05   -5.1131e-05  -4.60934e-05
           0.2       5.49779      0.378215   9.28088e-06   -0.00029674   5.01698e-05  -3.62539e-05  -6.10882e-05  -4.89834e-05
           0.2       5.65487      0.379721   8.93664e-06  -0.000295592   4.85216e-05  -3.47571e-05  -7.12138e-05  -4.70298e-05
           0.2       5.81195      0.381082   7.84724e-06  -0.000294524   4.16273e-05  -2.97415e-05  -8.04661e-05  -4.02972e-05
           0.2       5.96903       0.38216   6.11825e-06  -0.000293655   3.01535e-05  -2.16962e-05  -8.78842e-05  -2.93634e-05
           0.2       6.12611      0.382843   3.92104e-06  -0.000293077   1.52831e-05  -1.14262e-05  -9.26912e-05  -1.52957e-05
           0.4             0      0.352133   1.28853e-06  -0.000235395  -1.23666e-06  -8.77188e-08  -0.000233982   2.55524e-07
           0.4       0.15708      0.351243  -6.47666e-06  -0.000235924  -6.06646e-05   3.75431e-05  -0.000228498   6.08644e-05
           0.4      0.314159      0.348747  -1.34195e-05  -0.000237645  -0.000113094   7.11592e-05  -0.000212426   0.000114023
           0.4      0.471239      0.344925  -1.88253e-05  -0.000240366  -0.000152586   9.72293e-05   -0.00018762   0.000153616
           0.4      0.628319      0.340196  -2.21683e-05   -0.00024379  -0.000175198   0.000113181  -0.000156861   0.000175849
           0.4      0.785398      0.335055  -2.31606e-05  -0.000247544  -0.000179319   0.000117644  -0.000123454   0.000179513
           0.4      0.942478      0.330013  -2.17643e-05  -0.000251227  -0.000165524   0.000110494  -9.08197e-05   0.000165683
           0.4       1.09956      0.325539  -1.81727e-05  -0.000254448  -0.000136094   9.27383e-05  -6.21303e-05   0.000137042
           0.4       1.25664      0.322026  -1.27707e-05  -0.000256874  -9.44113e-05   6.62994e-05   -4.0035e-05   9.71338e-05
           0.4       1.41372      0.319763  -6.08585e-06  -0.000258248  -4.44372e-05    3.3762e-05  -2.64906e-05   4.97628e-05
           0.4        1.5708      0.318926   1.26162e-06   -0.00025842   9.64867e-06  -1.87564e-06  -2.26707e-05  -1.33867e-06
           0.4       1.72788      0.319576   8.60665e-06  -0.000257349     6.361e-05  -3.74257e-05  -2.89311e-05   -5.2564e-05
           0.4       1.88496      0.321655   1.52843e-05  -0.000255107   0.000113198  -6.97151e-05  -4.48072e-05  -0.000100302
           0.4       2.04204      0.324989   2.06752e-05  -0.000251874   0.000154194  -9.57849e-05  -6.90327e-05  -0.000140782
           0.4       2.19911      0.329292   2.42529e-05  -0.000247919   0.000182569  -0.000113103  -9.95859e-05  -0.000170087
           0.4       2.35619      0.334177   2.56346e-05  -0.000243584   0.000194855  -0.000119798  -0.000133786  -0.000184458
           0.4       2.51327      0.339176   2.46302e-05  -0.000239253   0.000188696  -0.000114902   -0.00016846  -0.000180936
           0.4       2.67035      0.343784   2.12807e-05  -0.000235321   0.000163492  -9.85551e-05  -0.000200211  -0.000158219
           0.4       2.82743      0.347508   1.58764e-05  -0.000232157   0.000120907  -7.21223e-05  -0.000225766  -0.000117434
           0.4       2.98451      0.349936   8.94322e-06  -0.000230065   6.50156e-05  -3.81487e-05  -0.000242379   -6.2507e-05
           0.4       3.14159       0.35079   1.19161e-06  -0.000229251   1.93675e-06  -1.22407e-07  -0.000248211   1.47106e-07
           0.4       3.29867      0.349975  -6.56603e-06  -0.000229798  -6.10437e-05   3.79413e-05  -0.000242608   6.26428e-05
           0.4       3.45575      0.347592  -1.35175e-05  -0.000231659   -0.00011667   7.20253e-05  -0.000226203   0.000117102
           0.4       3.61283      0.343923  -1.89523e-05  -0.000234656  -0.000158909   9.86353e-05  -0.000200813   0.000157142
           0.4       3.76991      0.339384  -2.23432e-05  -0.000238506  -0.000183824   0.000115215  -0.000169169   0.000178928
           0.4       3.92699      0.334466  -2.33961e-05  -0.000242847   -0.00018992   0.000120385  -0.000134532   0.000181499
           0.4       4.08407       0.32967  -2.20629e-05  -0.000247279   -0.00017796    0.00011398  -0.000100298   0.000166404
           0.4       4.24115      0.325455  -1.85248e-05  -0.000251397  -0.000150414   9.69464e-05  -6.96378e-05   0.000136868
           0.4       4.39823      0.322197  -1.31554e-05  -0.000254835  -0.000110766    7.1128e-05    -4.524e-05   9.68454e-05
           0.4       4.55531      0.320174  -6.47351e-06  -0.000257292  -6.29312e-05   3.90324e-05  -2.91387e-05   5.02779e-05
           0.4       4.71239      0.319551   9.04062e-07  -0.000258566  -1.08888e-05   3.59717e-06  -2.26187e-05   7.32484e-07
           0.4       4.86947      0.320381   8.30973e-06  -0.000258566   4.14214e-05  -3.20205e-05  -2.61689e-05  -4.85707e-05
           0.4       5.02655      0.322609   1.50704e-05  -0.000257325   9.00557e-05   -6.4641e-05  -3.94623e-05  -9.44768e-05
           0.4       5.18363      0.326063   2.05546e-05  -0.000254992   0.000131017  -9.12631e-05  -6.13555e-05  -0.000133593
           0.4       5.34071      0.330464   2.42224e-05  -0.000251822   0.000160362  -0.000109285  -8.99184e-05   -0.00016221
           0.4       5.49779      0.335428    2.5679e-05   -0.00024815   0.000174562  -0.000116754  -0.000122518   -0.00017661
           0.4       5.65487      0.340492    2.4726e-05  -0.000244361   0.000171099  -0.000112621  -0.000155987  -0.000173771
           0.4       5.81195      0.345146   2.14018e-05  -0.000240854   0.000149161  -9.69699e-05  -0.000186892  -0.000152292
           0.4       5.96903      0.348894   1.60003e-05  -0.000238003   0.000110198  -7.11355e-05  -0.000211907  -0.000113201
           0.4       6.12611      0.351317   9.05533e-06  -0.000236115   5.80873e-05   -3.7668e-05   -0.00022823   -6.0287e-05
           0.6             0      0.296799   9.76199e-07  -0.000163268  -3.79667e-07  -2.24208e-07  -0.000350863  -4.29921e-07
           0.6       0.15708      0.295297  -1.10401e-05  -0.000164101  -0.000103817   6.07008e-05  -0.000341575   0.000117794
           0.6      0.314159      0.291041  -2.16741e-05  -0.000166803  -0.000193212   0.000114507  -0.000314582   0.000218696
           0.6      0.471239      0.284581  -2.97774e-05  -0.000171059  -0.000257604   0.000155213  -0.000273444   0.000289505
           0.6      0.628319      0.276705  -3.45752e-05  -0.000176375  -0.000290967   0.000178889  -0.000223272   0.000324018
           0.6      0.785398      0.268295  -3.57301e-05  -0.000182152  -0.000292456   0.000183962  -0.000169807   0.000322566
           0.6      0.942478      0.260198  -3.33185e-05  -0.000187764  -0.000265359   0.000171032  -0.000118578   0.000290274
           0.6       1.09956      0.253138  -2.77506e-05  -0.000192634  -0.000215401   0.000142373  -7.43079e-05    0.00023466
           0.6       1.25664      0.247664  -1.96691e-05  -0.000196287  -0.000149101   0.000101362   -4.0614e-05   0.000163476
           0.6       1.41372       0.24415   -9.8565e-06  -0.000198383  -7.26469e-05   5.19773e-05  -1.99494e-05   8.33298e-05
           0.6        1.5708      0.242809   8.32701e-07  -0.000198731   8.53732e-06  -1.54378e-06   -1.3675e-05  -7.35896e-07
           0.6       1.72788      0.243709   1.15161e-05  -0.000197292   8.96106e-05  -5.49017e-05  -2.21618e-05  -8.48301e-05
           0.6       1.88496      0.246782   2.13125e-05  -0.000194169   0.000165755  -0.000103838  -4.48484e-05  -0.000165212
           0.6       2.04204      0.251821   2.93707e-05  -0.000189603   0.000231578  -0.000144224  -8.02232e-05  -0.000237141
           0.6       2.19911      0.258458    3.4913e-05  -0.000183957   0.000280848  -0.000172221  -0.000125751  -0.000294122
           0.6       2.35619      0.266153   3.73039e-05  -0.000177696    0.00030689  -0.000184584  -0.000177812  -0.000328078
           0.6       2.51327      0.274197   3.61424e-05  -0.000171366   0.000303765  -0.000179125  -0.000231752  -0.000330759
           0.6       2.67035      0.281752   3.13634e-05  -0.000165551   0.000268049  -0.000155282  -0.000282159  -0.000296273
           0.6       2.82743      0.287953   2.33152e-05  -0.000160819   0.000200653  -0.000114606  -0.000323435  -0.000223949
           0.6       2.98451      0.292025   1.27768e-05  -0.000157656   0.000107882  -6.09618e-05  -0.000350606  -0.000120309
           0.6       3.14159      0.293438   8.88911e-07  -0.000156402   1.05613e-06  -2.20988e-07  -0.000360208   1.06274e-06
           0.6       3.29867      0.292002  -1.10023e-05  -0.000157196  -0.000105483   6.05702e-05  -0.000350985   0.000122172
           0.6       3.45575      0.287921  -2.15538e-05   -0.00015996  -0.000197443   0.000114367  -0.000324155   0.000224994
           0.6       3.61283      0.281738  -2.96322e-05  -0.000164409  -0.000263649     0.0001553  -0.000283149   0.000295895
           0.6       3.76991      0.274234  -3.44649e-05  -0.000170091  -0.000298054   0.000179501  -0.000232917   0.000328382
           0.6       3.92699       0.26628  -3.57034e-05  -0.000176454  -0.000300111     0.0001854  -0.000179044   0.000323375
           0.6       4.08407      0.258704  -3.34033e-05  -0.000182898  -0.000273666   0.000173527  -0.000126934   0.000287315
           0.6       4.24115      0.252201  -2.79471e-05  -0.000188839  -0.000225037   0.000146023  -8.12418e-05   0.000229216
           0.6       4.39823      0.247289  -1.99488e-05  -0.000193752  -0.000161084   0.000106084  -4.55955e-05   0.000157871
           0.6       4.55531      0.244308  -1.01671e-05  -0.000197216  -8.78925e-05   5.75025e-05  -2.25441e-05    8.0053e-05
           0.6       4.71239      0.243449   5.56138e-07  -0.000198944   -1.0332e-05   4.37208e-06  -1.36226e-05   6.03566e-08
           0.6       4.86947      0.244771   1.13369e-05  -0.000198811   6.75714e-05  -4.90778e-05  -1.94283e-05  -7.95142e-05
           0.6       5.02655      0.248213   2.12781e-05  -0.000196861   0.000141781  -9.85716e-05  -3.96398e-05  -0.000156238
           0.6       5.18363      0.253585   2.95019e-05  -0.000193304   0.000207378  -0.000139884  -7.29581e-05  -0.000226194
           0.6       5.34071       0.26054   3.51992e-05  -0.000188498   0.000258157  -0.000169021  -0.000116994  -0.000282996
           0.6       5.49779      0.268546   3.77051e-05  -0.000182924   0.000287063  -0.000182546  -0.000168172  -0.000318088
           0.6       5.65487      0.276889   3.65969e-05  -0.000177143    0.00028758  -0.000178092  -0.000221778  -0.000322553
           0.6       5.81195      0.284718   3.18006e-05  -0.000171755   0.000255751  -0.000154959  -0.000272242  -0.000290062
           0.6       5.96903      0.291136   2.36704e-05  -0.000167339   0.000192168  -0.000114651   -0.00031376  -0.000219919
           0.6       6.12611      0.295347   1.30056e-05  -0.000164395   0.000103027  -6.10751e-05  -0.000341164  -0.000118842
           0.8             0        0.2264   6.42508e-07  -9.83134e-05   9.52485e-08  -2.93114e-07   -0.00038564  -6.99215e-07
           0.8       0.15708      0.224586  -1.24251e-05  -9.92335e-05  -0.000125893   6.98203e-05  -0.000374385   0.000159599
           0.8      0.314159      0.219456   -2.3844e-05  -0.000102232  -0.000232168   0.000130829  -0.000342038   0.000292478
           0.8      0.471239      0.211765  -3.23107e-05  -0.000106924  -0.000304735   0.000175508  -0.000293509   0.000379834
           0.8      0.628319      0.202549  -3.70404e-05  -0.000112719  -0.000337539   0.000199728  -0.000235524   0.000415278
           0.8      0.785398      0.192906  -3.78113e-05   -0.00011892   -0.00033211   0.000202622  -0.000175172   0.000402913
           0.8      0.942478      0.183817  -3.48784e-05  -0.000124843  -0.000295128   0.000185942  -0.000118731   0.000353264
           0.8       1.09956      0.176045  -2.88192e-05  -0.000129896  -0.000235369   0.000153087  -7.10424e-05   0.000278776
           0.8       1.25664      0.170113  -2.03797e-05  -0.000133631  -0.000161226   0.000108193  -3.53877e-05   0.000190443
           0.8       1.41372      0.166336   -1.0363e-05  -0.000135754  -7.93354e-05   5.55182e-05  -1.37063e-05   9.60801e-05
           0.8        1.5708      0.164869   4.28772e-07  -0.000136118   5.65411e-06  -8.37153e-07  -6.92068e-06   9.95354e-08
           0.8       1.72788      0.165756   1.12076e-05  -0.000134706   9.04236e-05  -5.69595e-05  -1.52109e-05   -9.5463e-05
           0.8       1.88496      0.168947   2.11891e-05   -0.00013162   0.000171775  -0.000109003  -3.81389e-05  -0.000189024
           0.8       2.04204      0.174283   2.95796e-05  -0.000127073    0.00024531  -0.000153046  -7.45839e-05  -0.000277175
           0.8       2.19911      0.181459   3.55876e-05  -0.000121387   0.000304532  -0.000185057  -0.000122512  -0.000352838
           0.8       2.35619      0.189967   3.84799e-05  -0.000114992   0.000340913  -0.000201107  -0.000178663  -0.000404808
           0.8       2.51327      0.199063   3.76952e-05   -0.00010842   0.000345336   -0.00019793  -0.000238332  -0.000419461
           0.8       2.67035      0.207787   3.29984e-05  -0.000102283    0.00031086  -0.000173822  -0.000295451  -0.000384865
           0.8       2.82743      0.215069    2.4632e-05  -9.72135e-05   0.000236063  -0.000129638   -0.00034319   -0.00029629
           0.8       2.98451      0.219903   1.33922e-05  -9.37848e-05   0.000127491  -6.94266e-05  -0.000375082  -0.000160758
           0.8       3.14159      0.221572   5.72197e-07  -9.24088e-05  -2.83614e-07  -2.59873e-07  -0.000386433   2.16392e-06
           0.8       3.29867      0.219819  -1.22422e-05  -9.32569e-05  -0.000127641   6.89423e-05  -0.000375504   0.000164746
           0.8       3.45575      0.214919  -2.34727e-05  -9.62266e-05  -0.000235014   0.000129272  -0.000343988   0.000299223
           0.8       3.61283      0.207609  -3.18438e-05  -0.000100968  -0.000307997   0.000173685  -0.000296545   0.000385929
           0.8       3.76991      0.198908  -3.65776e-05  -0.000106956  -0.000340338   0.000198155  -0.000239619   0.000417772
           0.8       3.92699      0.189891  -3.74394e-05  -0.000113576  -0.000333916   0.000201831  -0.000180028   0.000399675
           0.8       4.08407      0.181513  -3.46551e-05  -0.000120201  -0.000296269   0.000186377  -0.000123834   0.000344265
           0.8       4.24115      0.174496  -2.87621e-05  -0.000126246  -0.000237144   0.000154987  -7.57393e-05   0.000266371
           0.8       4.39823      0.169316   -2.0462e-05  -0.000131204  -0.000165485   0.000111514  -3.90044e-05   0.000178512
           0.8       4.55531      0.166242  -1.05188e-05  -0.000134669  -8.77265e-05   5.99237e-05  -1.56726e-05   8.84864e-05
           0.8       4.71239      0.165401   2.89055e-07   -0.00013637  -7.57156e-06    4.1032e-06  -6.88412e-06  -8.07559e-07
           0.8       4.86947      0.166831   1.11756e-05  -0.000136182   7.30017e-05  -5.21227e-05  -1.31104e-05   -8.9665e-05
           0.8       5.02655      0.170504   2.13362e-05  -0.000134146   0.000152018  -0.000104871  -3.42255e-05  -0.000178684
           0.8       5.18363      0.176298   2.99412e-05  -0.000130459   0.000225723  -0.000150084  -6.93888e-05   -0.00026562
           0.8       5.34071      0.183946   3.61551e-05  -0.000125459   0.000287446  -0.000183517  -0.000116762  -0.000343134
           0.8       5.49779      0.192955   3.92004e-05  -0.000119608   0.000327777  -0.000200972  -0.000173147  -0.000398577
           0.8       5.65487      0.202572   3.84789e-05  -0.000113466   0.000336421    -0.0001989  -0.000233721  -0.000416564
           0.8       5.81195      0.211795   3.37346e-05  -0.000107659   0.000305496  -0.000175369  -0.000292132  -0.000384083
           0.8       5.96903      0.219496   2.52119e-05  -0.000102834   0.000233233   -0.00013114  -0.000341162  -0.000296532
           0.8       6.12611      0.224615   1.37345e-05   -9.9576e-05   0.000126422   -7.0348e-05  -0.000373974  -0.000161929
             1             0      0.156965   3.74321e-07  -5.17229e-05  -1.72392e-08  -2.75333e-07  -0.000345363  -3.15144e-07
             1       0.15708       0.15521  -1.10204e-05  -5.25515e-05   -0.00012166   6.48963e-05   -0.00033432   0.000169044
             1      0.314159      0.150287  -2.08365e-05  -5.52621e-05  -0.000221683   0.000120644  -0.000302979   0.000305426
             1      0.471239      0.143008  -2.78878e-05  -5.94652e-05  -0.000286127   0.000159945  -0.000256753   0.000389206
             1      0.628319      0.134441  -3.15526e-05  -6.45737e-05  -0.000310597    0.00017944  -0.000202737   0.000416016
             1      0.785398      0.125661   -3.1781e-05  -6.99313e-05  -0.000299026   0.000179303  -0.000147939   0.000393849
             1      0.942478      0.117562  -2.89528e-05  -7.49334e-05  -0.000260117    0.00016218  -9.80375e-05   0.000336886
             1       1.09956      0.110774  -2.36819e-05  -7.91049e-05  -0.000203594   0.000131886  -5.69123e-05   0.000259759
             1       1.25664      0.105678  -1.66493e-05  -8.21248e-05  -0.000137637   9.24009e-05  -2.67898e-05   0.000174009
             1       1.41372      0.102465  -8.50543e-06  -8.38112e-05  -6.77754e-05   4.73286e-05  -8.69691e-06   8.66945e-05
             1        1.5708      0.101207   1.61494e-07  -8.40911e-05   3.02752e-06  -2.28645e-07  -2.95086e-06   5.46963e-07
             1       1.72788      0.101915   8.80904e-06  -8.29736e-05   7.34636e-05  -4.75253e-05   -9.5156e-06  -8.46938e-05
             1       1.88496      0.104562   1.69004e-05   -8.0534e-05   0.000142439  -9.18935e-05  -2.81495e-05  -0.000169986
             1       2.04204      0.109067   2.38612e-05  -7.69112e-05   0.000207463  -0.000130438  -5.83196e-05  -0.000254196
             1       2.19911      0.115244   2.90579e-05  -7.23169e-05   0.000263351  -0.000159823  -9.88932e-05  -0.000331593
             1       2.35619       0.12273   3.18261e-05  -6.70534e-05   0.000301857  -0.000176306   -0.00014767  -0.000390666
             1       2.51327      0.130915   3.15708e-05  -6.15298e-05   0.000312848  -0.000176225  -0.000200922  -0.000415416
             1       2.67035       0.13893    2.7937e-05  -5.62614e-05   0.000287291  -0.000156998  -0.000253228  -0.000389897
             1       2.82743      0.145736   2.10019e-05  -5.18291e-05   0.000221423  -0.000118456  -0.000297909  -0.000305386
             1       2.98451      0.150308   1.14038e-05  -4.87914e-05   0.000120344  -6.39103e-05   -0.00032823  -0.000167231
             1       3.14159      0.151885   3.18155e-07  -4.75655e-05  -1.24499e-06    -2.283e-07  -0.000339094   2.99175e-06
             1       3.29867      0.150193  -1.07538e-05  -4.83236e-05  -0.000122377   6.34551e-05  -0.000328582   0.000172783
             1       3.45575      0.145529  -2.03211e-05  -5.09516e-05  -0.000222152   0.000118029  -0.000298573   0.000309681
             1       3.61283      0.138669  -2.72335e-05  -5.50882e-05  -0.000286052   0.000156685  -0.000254134   0.000392134
             1       3.76991      0.130655  -3.08786e-05   -6.0221e-05  -0.000309255   0.000176174  -0.000201989   0.000414728
             1       3.92699      0.122532  -3.11923e-05  -6.57918e-05  -0.000295938   0.000176696  -0.000148812   0.000386252
             1       4.08407      0.115164  -2.85228e-05  -7.12736e-05  -0.000255732   0.000160798   -0.00010002    0.00032325
             1       4.24115       0.10914  -2.34404e-05  -7.62069e-05  -0.000199467   0.000132056  -5.93269e-05   0.000243013
             1       4.39823      0.104791  -1.65763e-05  -8.02106e-05  -0.000135936   9.41005e-05  -2.89229e-05   0.000158641
             1       4.55531      0.102261  -8.53473e-06  -8.29873e-05  -7.03864e-05   5.01891e-05  -9.94241e-06   7.69155e-05
             1       4.71239      0.101596   1.25069e-07  -8.43351e-05   -4.6478e-06   3.19475e-06  -2.93305e-06  -1.38824e-06
             1       4.86947      0.102807   8.86496e-06  -8.41616e-05   6.15244e-05  -4.42059e-05  -8.16083e-06  -7.93322e-05
             1       5.02655      0.105902   1.71285e-05  -8.24922e-05   0.000128416  -8.92829e-05  -2.57025e-05  -0.000160418
             1       5.18363       0.11085   2.43056e-05  -7.94669e-05   0.000194208  -0.000129001  -5.53176e-05  -0.000244794
             1       5.34071      0.117516   2.97188e-05  -7.53291e-05   0.000253394  -0.000159823  -9.60978e-05  -0.000326188
             1       5.49779       0.12556   3.26566e-05   -7.0418e-05   0.000296511  -0.000177736  -0.000145937  -0.000390938
             1       5.65487      0.134355    3.2479e-05  -6.51684e-05   0.000311818  -0.000178745  -0.000200996  -0.000420338
             1       5.81195      0.142977   2.87978e-05   -6.0107e-05   0.000289015  -0.000159957  -0.000255502  -0.000396673
             1       5.96903      0.150305   2.16826e-05  -5.58206e-05   0.000223982  -0.000121051  -0.000302261  -0.000311352
             1       6.12611      0.155236   1.17981e-05  -5.28791e-05   0.000122406  -6.54316e-05  -0.000334022  -0.000171433
           1.2             0      0.100256   1.97373e-07  -2.37019e-05  -3.40278e-07  -2.08942e-07   -0.00026806   2.74656e-07
           1.2       0.15708     0.0988083   -8.3492e-06  -2.43579e-05  -0.000100045   5.20581e-05  -0.000258718   0.000149591
           1.2      0.314159     0.0947905  -1.55998e-05  -2.65015e-05  -0.000179936   9.59518e-05  -0.000232546   0.000266495
           1.2      0.471239     0.0889324   -2.0629e-05   -2.9785e-05  -0.000228346   0.000125624  -0.000194607    0.00033347
           1.2      0.628319     0.0821618   -2.3026e-05   -3.3701e-05  -0.000242982   0.000138834  -0.000151266   0.000348887
           1.2      0.785398     0.0753636  -2.28681e-05  -3.77104e-05  -0.000229018   0.000136551   -0.00010843   0.000322798
           1.2      0.942478     0.0692225  -2.05573e-05  -4.13547e-05   -0.00019513   0.000121668  -7.04669e-05   0.000269847
           1.2       1.09956     0.0641764  -1.66279e-05  -4.43128e-05  -0.000149938   9.76813e-05  -3.99745e-05   0.000203621
           1.2       1.25664     0.0604504  -1.16036e-05  -4.64017e-05  -9.99676e-05   6.78077e-05  -1.81155e-05   0.000133868
           1.2       1.41372     0.0581266  -5.93039e-06   -4.7543e-05  -4.90528e-05   3.46262e-05  -5.16829e-06   6.58082e-05
           1.2        1.5708     0.0572149   2.96203e-08  -4.77232e-05    1.3608e-06   1.02439e-07  -1.02679e-06   5.68553e-07
           1.2       1.72788     0.0577043   5.96825e-06  -4.69641e-05     5.134e-05  -3.41819e-05  -5.53065e-06  -6.35415e-05
           1.2       1.88496     0.0595848   1.15838e-05  -4.53104e-05   0.000101201  -6.67143e-05  -1.85928e-05  -0.000128964
           1.2       2.04204     0.0628348   1.65299e-05  -4.28307e-05   0.000150056  -9.57175e-05  -4.01204e-05  -0.000196321
           1.2       2.19911     0.0673736   2.03785e-05   -3.9632e-05   0.000194515   -0.00011886  -6.97266e-05  -0.000261934
           1.2       2.35619     0.0729889   2.26221e-05  -3.58847e-05   0.000228039  -0.000133152  -0.000106256  -0.000316274
           1.2       2.51327     0.0792615   2.27443e-05  -3.18526e-05   0.000241608  -0.000135241  -0.000147239  -0.000344495
           1.2       2.67035     0.0855302   2.03673e-05  -2.79108e-05   0.000226215    -0.0001223  -0.000188549  -0.000330253
           1.2       2.82743     0.0909434   1.54424e-05  -2.45243e-05   0.000176923     -9.34e-05  -0.000224619   -0.00026288
           1.2       2.98451     0.0946208   8.39941e-06  -2.21707e-05    9.6837e-05  -5.07777e-05  -0.000249482  -0.000145191
           1.2       3.14159     0.0958913   1.53735e-07  -2.12201e-05  -1.58455e-06  -1.58524e-07  -0.000258447    3.2308e-06
           1.2       3.29867     0.0945088  -8.07506e-06  -2.18237e-05  -9.95787e-05   5.04297e-05  -0.000249716   0.000151144
           1.2       3.45575     0.0907393  -1.50784e-05  -2.38701e-05  -0.000178471   9.29908e-05  -0.000225056   0.000267462
           1.2       3.61283     0.0852704  -1.99667e-05  -2.70312e-05   -0.00022601    0.00012188  -0.000189141   0.000332836
           1.2       3.76991     0.0789937  -2.23372e-05  -3.08676e-05  -0.000239332    0.00013495  -0.000147939   0.000344476
           1.2       3.92699     0.0727661  -2.22521e-05  -3.49361e-05  -0.000223684   0.000133186  -0.000107022   0.000313009
           1.2       4.08407     0.0672448  -2.00843e-05  -3.88549e-05  -0.000188539   0.000119391  -7.05098e-05   0.000255155
           1.2       4.24115     0.0628325  -1.63291e-05  -4.23205e-05  -0.000143514   9.68231e-05  -4.08475e-05   0.000186826
           1.2       4.39823     0.0597125  -1.14652e-05  -4.50971e-05  -9.56704e-05   6.83458e-05  -1.91694e-05   0.000119013
           1.2       4.55531     0.0579292  -5.89618e-06  -4.70057e-05  -4.85386e-05   3.62038e-05   -5.8588e-06   5.64892e-05
           1.2       4.71239      0.057473   4.30726e-08  -4.79234e-05  -2.50727e-06    2.1663e-06  -1.02173e-06  -1.50786e-06
           1.2       4.86947     0.0583403    6.0484e-06  -4.77923e-05   4.38958e-05  -3.22129e-05  -4.76203e-06  -5.92357e-05
           1.2       5.02655      0.060556   1.18013e-05  -4.66249e-05   9.22193e-05  -6.53411e-05  -1.72616e-05  -0.000121449
           1.2       5.18363     0.0641506   1.69272e-05  -4.45009e-05   0.000142171   -9.5326e-05  -3.86803e-05  -0.000189953
           1.2       5.34071     0.0690943   2.09643e-05  -4.15599e-05   0.000190034  -0.000119699  -6.88498e-05  -0.000260532
           1.2       5.49779     0.0752017   2.33661e-05  -3.80042e-05   0.000228053  -0.000135256  -0.000106742  -0.000321428
           1.2       5.65487     0.0820397   2.35725e-05  -3.41155e-05    0.00024554  -0.000138329  -0.000149824  -0.000354796
           1.2       5.81195     0.0888884   2.11667e-05  -3.02743e-05   0.000232121  -0.000125746  -0.000193636  -0.000342126
           1.2       5.96903     0.0948095   1.60833e-05  -2.69483e-05   0.000182467  -9.63677e-05  -0.000232063  -0.000272692
           1.2       6.12611     0.0988394   8.77079e-06  -2.46262e-05   0.000100403  -5.25032e-05   -0.00025856  -0.000151243
           1.4             0     0.0599179   9.59494e-08  -9.16408e-06  -5.56231e-07  -1.36134e-07  -0.000187601   6.64424e-07
           1.4       0.15708     0.0588559  -5.66511e-06  -9.64002e-06  -7.31187e-05   3.75317e-05  -0.000180518   0.000115871
           1.4      0.314159     0.0559426  -1.04752e-05  -1.11841e-05  -0.000129777   6.85666e-05  -0.000160922   0.000203644
           1.4      0.471239     0.0517542  -1.36883e-05  -1.35155e-05  -0.000161963   8.86264e-05  -0.000132993   0.000250433
           1.4      0.628319     0.0469986  -1.50698e-05  -1.62384e-05  -0.000169029   9.64637e-05  -0.000101789   0.000256745
           1.4      0.785398      0.042318  -1.47514e-05  -1.89544e-05  -0.000156091   9.33744e-05  -7.17276e-05   0.000232493
           1.4      0.942478      0.038175  -1.30796e-05  -2.13516e-05  -0.000130388   8.19525e-05  -4.57907e-05    0.00019027
           1.4       1.09956      0.034835  -1.04565e-05  -2.32404e-05  -9.84362e-05   6.49577e-05  -2.54815e-05   0.000140737
           1.4       1.25664     0.0324082  -7.23715e-06  -2.45383e-05  -6.47322e-05   4.46731e-05  -1.12328e-05   9.09088e-05
           1.4       1.41372     0.0309118  -3.69234e-06  -2.52309e-05  -3.15829e-05   2.27281e-05  -2.91511e-06   4.40889e-05
           1.4        1.5708     0.0303258  -1.70962e-08  -2.53348e-05   5.17261e-07    2.0551e-07  -2.46285e-07   3.98486e-07
           1.4       1.72788     0.0306315   3.63919e-06   -2.4873e-05   3.22154e-05  -2.21281e-05  -3.03928e-06  -4.22358e-05
           1.4       1.88496     0.0318277   7.13296e-06  -2.38674e-05   6.43833e-05   -4.3557e-05  -1.12909e-05   -8.6529e-05
           1.4       2.04204     0.0339226   1.02833e-05  -2.23413e-05   9.70365e-05  -6.31411e-05  -2.51232e-05  -0.000133874
           1.4       2.19911      0.036898   1.28347e-05   -2.0333e-05   0.000128284  -7.94468e-05  -4.45661e-05  -0.000182352
           1.4       2.35619     0.0406518   1.44452e-05  -1.79203e-05   0.000153641  -9.03729e-05  -6.91725e-05  -0.000225234
           1.4       2.51327      0.044932   1.47268e-05  -1.52514e-05   0.000166248  -9.32777e-05  -9.75234e-05  -0.000250878
           1.4       2.67035     0.0492932   1.33535e-05  -1.25713e-05   0.000158592   -8.5632e-05  -0.000126828   -0.00024533
           1.4       2.82743      0.053121   1.02194e-05  -1.02169e-05   0.000125817  -6.61985e-05  -0.000152965  -0.000198278
           1.4       2.98451     0.0557507   5.57694e-06  -8.55736e-06   6.93679e-05  -3.62639e-05  -0.000171255  -0.000110396
           1.4       3.14159     0.0566612    6.4171e-08  -7.88869e-06  -1.46646e-06  -8.85119e-08  -0.000177889   2.91836e-06
           1.4       3.29867     0.0556594  -5.43294e-06  -8.33077e-06  -7.19413e-05   3.60383e-05  -0.000171381   0.000115711
           1.4       3.45575     0.0529551   -1.0038e-05  -9.78699e-06  -0.000127416   6.58602e-05  -0.000153197   0.000202267
           1.4       3.61283     0.0490821  -1.31357e-05  -1.19891e-05  -0.000158818   8.52015e-05  -0.000127137   0.000247586
           1.4       3.76991     0.0447125  -1.44957e-05  -1.45961e-05  -0.000164907   9.28733e-05  -9.78934e-05   0.000251104
           1.4       3.92699     0.0404636  -1.42352e-05   -1.7289e-05  -0.000150736   9.01765e-05  -6.95969e-05   0.000223036
           1.4       4.08407     0.0367772  -1.26764e-05  -1.98195e-05  -0.000124122   7.96291e-05  -4.50289e-05   0.000177507
           1.4       4.24115     0.0338936  -1.01916e-05  -2.20118e-05  -9.23506e-05   6.37838e-05  -2.55795e-05   0.000126894
           1.4       4.39823     0.0318935  -7.10111e-06  -2.37417e-05  -6.03124e-05   4.46195e-05  -1.16686e-05   7.90361e-05
           1.4       4.55531      0.030768  -3.64278e-06  -2.49182e-05  -3.00487e-05   2.34865e-05  -3.26064e-06    3.6766e-05
           1.4       4.71239     0.0304853   9.55866e-09  -2.54783e-05  -1.22651e-06   1.32617e-06  -2.46985e-07  -1.29248e-06
           1.4       4.86947     0.0310357   3.70872e-06  -2.53904e-05   2.78672e-05  -2.10864e-05  -2.64324e-06  -3.91572e-05
           1.4       5.02655     0.0324479   7.29805e-06  -2.46588e-05    5.9035e-05  -4.29517e-05  -1.06428e-05  -8.13016e-05
           1.4       5.18363     0.0347731   1.05775e-05  -2.33201e-05   9.27569e-05  -6.32506e-05  -2.45561e-05  -0.000130077
           1.4       5.34071     0.0380367   1.32707e-05  -2.14387e-05   0.000126906  -8.04795e-05  -4.45983e-05  -0.000183206
           1.4       5.49779     0.0421619   1.50091e-05  -1.91134e-05   0.000156024  -9.24054e-05  -7.04625e-05  -0.000232139
           1.4       5.65487     0.0468875   1.53689e-05  -1.65023e-05   0.000171827  -9.61295e-05   -0.00010072  -0.000262559
           1.4       5.81195     0.0517195   1.39869e-05  -1.38522e-05   0.000165553  -8.87933e-05   -0.00013232  -0.000258363
           1.4       5.96903      0.055967   1.07356e-05  -1.15027e-05   0.000131931   -6.8929e-05  -0.000160645  -0.000208951
           1.4       6.12611     0.0588892   5.87816e-06  -9.83415e-06   7.30497e-05  -3.78558e-05  -0.000180466  -0.000116693
           1.6             0     0.0339833   4.35463e-08  -2.61181e-06  -5.90525e-07  -7.88065e-08    -0.0001216   7.64627e-07
           1.6       0.15708     0.0332697  -3.55031e-06  -2.93595e-06  -4.89602e-05   2.49902e-05  -0.000116657   8.12447e-05
           1.6      0.314159     0.0313349  -6.50231e-06  -3.97453e-06  -8.57697e-05   4.52479e-05  -0.000103143   0.000140959
           1.6      0.471239     0.0285916  -8.39714e-06  -5.51829e-06  -0.000105304    5.7739e-05  -8.41943e-05   0.000170487
           1.6      0.628319     0.0255305  -9.11727e-06  -7.28253e-06  -0.000107842   6.18972e-05  -6.34715e-05   0.000171437
           1.6      0.785398     0.0225755    -8.795e-06  -8.99533e-06  -9.76485e-05   5.89753e-05   -4.3996e-05    0.00015213
           1.6      0.942478     0.0200109  -7.69036e-06  -1.04618e-05  -8.00476e-05   5.09986e-05  -2.76223e-05   0.000122065
           1.6       1.09956      0.017981  -6.07533e-06  -1.15818e-05  -5.94277e-05   3.99172e-05  -1.51144e-05   8.86372e-05
           1.6       1.25664      0.016529  -4.16869e-06  -1.23298e-05  -3.85607e-05   2.72005e-05  -6.52198e-06   5.63199e-05
           1.6       1.41372      0.015644  -2.12042e-06  -1.27196e-05  -1.86853e-05   1.37825e-05  -1.57843e-06   2.69535e-05
           1.6        1.5708     0.0152991   -2.4586e-08  -1.27756e-05    1.5954e-07   1.90576e-07   8.73561e-09   2.20315e-07
           1.6       1.72788     0.0154764   2.05687e-06  -1.25166e-05   1.86908e-05  -1.32685e-05  -1.60189e-06  -2.56904e-05
           1.6       1.88496     0.0161784   4.06643e-06  -1.19508e-05   3.77966e-05  -2.63203e-05  -6.43837e-06  -5.30561e-05
           1.6       2.04204     0.0174218   5.92069e-06  -1.10797e-05     5.783e-05  -3.85318e-05  -1.46776e-05  -8.33101e-05
           1.6       2.19911     0.0192158   7.48094e-06  -9.90769e-06   7.78767e-05  -4.91056e-05  -2.65044e-05  -0.000115661
           1.6       2.35619     0.0215216   8.53727e-06  -8.46099e-06   9.51782e-05  -5.67035e-05  -4.18419e-05  -0.000145895
           1.6       2.51327     0.0242025   8.82749e-06  -6.81346e-06   0.000105081  -5.94605e-05  -5.99692e-05  -0.000165941
           1.6       2.67035     0.0269855   8.10738e-06  -5.11273e-06   0.000102061   -5.5405e-05  -7.91623e-05  -0.000165345
           1.6       2.82743     0.0294667   6.26533e-06  -3.58454e-06   8.21002e-05  -4.33502e-05  -9.66309e-05  -0.000135587
           1.6       2.98451     0.0311899   3.43374e-06  -2.49235e-06   4.55979e-05  -2.39249e-05  -0.000109032  -7.60767e-05
           1.6       3.14159     0.0317881   2.21005e-08  -2.05418e-06  -1.14514e-06   -3.8011e-08  -0.000113554    2.3089e-06
           1.6       3.29867     0.0311239  -3.37725e-06  -2.35772e-06  -4.76099e-05   2.37979e-05  -0.000109085   8.02279e-05
           1.6       3.45575     0.0293476  -6.17947e-06  -3.32703e-06  -8.33812e-05   4.30997e-05  -9.67244e-05   0.000138602
           1.6       3.61283      0.026835  -7.99231e-06  -4.76096e-06  -0.000102365   5.50336e-05  -7.92832e-05   0.000167003
           1.6       3.76991     0.0240463  -8.69956e-06  -6.41529e-06  -0.000104318   5.90592e-05   -6.0119e-05   0.000166167
           1.6       3.92699     0.0213862  -8.42047e-06  -8.07703e-06  -9.33709e-05   5.64225e-05  -4.20336e-05   0.000144502
           1.6       4.08407     0.0191251  -7.39662e-06  -9.59712e-06  -7.52213e-05   4.90907e-05  -2.67417e-05   0.000112507
           1.6       4.24115     0.0173915  -5.87944e-06  -1.08842e-05  -5.47893e-05   3.88552e-05  -1.49348e-05   7.86948e-05
           1.6       4.39823     0.0162103  -4.06434e-06  -1.18822e-05  -3.51049e-05   2.69502e-05   -6.6635e-06   4.80171e-05
           1.6       4.55531     0.0155548  -2.07833e-06  -1.25528e-05  -1.72039e-05   1.41033e-05  -1.73774e-06   2.19176e-05
           1.6       4.71239     0.0153919  -1.11317e-09  -1.28682e-05  -5.55385e-07   7.52749e-07    6.5727e-09  -9.51039e-07
           1.6       4.86947     0.0157118   2.10581e-06  -1.28137e-05   1.62683e-05  -1.27663e-05  -1.41235e-06  -2.36841e-05
           1.6       5.02655     0.0165385   4.17535e-06  -1.23893e-05   3.47756e-05  -2.61057e-05  -6.15112e-06  -4.97344e-05
           1.6       5.18363     0.0179202   6.11261e-06  -1.16077e-05   5.56486e-05  -3.87843e-05  -1.45121e-05  -8.12328e-05
           1.6       5.34071     0.0198982   7.76822e-06  -1.04904e-05   7.78431e-05  -4.99842e-05  -2.68203e-05  -0.000117223
           1.6       5.49779     0.0224542   8.91695e-06  -9.07551e-06   9.79358e-05  -5.83023e-05  -4.31281e-05  -0.000152238
           1.6       5.65487     0.0254478   9.27107e-06  -7.44028e-06   0.000110217    -6.169e-05  -6.27431e-05   -0.00017616
           1.6       5.81195     0.0285707   8.55526e-06  -5.73261e-06   0.000108161  -5.79009e-05  -8.37638e-05   -0.00017671
           1.6       5.96903     0.0313605   6.63678e-06  -4.18217e-06   8.73513e-05  -4.55299e-05  -0.000103007  -0.000144934
           1.6       6.12611        0.0333   3.65233e-06   -3.0634e-06   4.86577e-05  -2.52053e-05  -0.000116664  -8.14965e-05
           1.8             0     0.0185041   1.85621e-08   -1.1612e-07  -5.04055e-07  -4.12431e-08  -7.43861e-05   6.72119e-07
           1.8       0.15708     0.0180553  -2.09858e-06  -3.26417e-07  -3.06936e-05   1.56641e-05  -7.11487e-05   5.28368e-05
           1.8      0.314159     0.0168527  -3.80906e-06  -9.89419e-07  -5.30884e-05   2.81099e-05  -6.23987e-05   9.05559e-05
           1.8      0.471239     0.0151705  -4.86196e-06  -1.95902e-06  -6.41444e-05   3.54157e-05    -5.032e-05    0.00010779
           1.8      0.628319      0.013325  -5.20625e-06  -3.04326e-06  -6.44934e-05   3.74011e-05  -3.73782e-05     0.0001064
           1.8      0.785398     0.0115768   -4.9492e-06  -4.06788e-06  -5.73011e-05   3.50872e-05  -2.55005e-05   9.26173e-05
           1.8      0.942478     0.0100882  -4.26767e-06  -4.91877e-06  -4.61377e-05    2.9905e-05  -1.57597e-05   7.29503e-05
           1.8       1.09956    0.00893067  -3.33139e-06  -5.54861e-06  -3.37133e-05   2.31221e-05  -8.49354e-06   5.20723e-05
           1.8       1.25664     0.0081152  -2.26581e-06  -5.95723e-06  -2.15958e-05   1.56149e-05  -3.60234e-06    3.2582e-05
           1.8       1.41372    0.00762391  -1.14813e-06  -6.16529e-06  -1.03868e-05   7.87844e-06  -8.27955e-07   1.53942e-05
           1.8        1.5708    0.00743372  -1.92497e-08  -6.19446e-06   3.19517e-08   1.38578e-07   6.19582e-08   1.00043e-07
           1.8       1.72788    0.00753126    1.0999e-06   -6.0576e-06    1.0234e-05  -7.51601e-06  -8.18736e-07  -1.46297e-05
           1.8       1.88496    0.00791915   2.19135e-06  -5.75668e-06   2.09091e-05  -1.50146e-05  -3.50187e-06  -3.04263e-05
           1.8       2.04204    0.00861336   3.22134e-06  -5.28553e-06   3.24424e-05  -2.21871e-05  -8.14307e-06  -4.84311e-05
           1.8       2.19911    0.00962977   4.12001e-06  -4.63646e-06   4.44557e-05   -2.8626e-05    -1.494e-05  -6.84349e-05
           1.8       2.35619     0.0109593   4.76736e-06  -3.81244e-06   5.53883e-05  -3.35412e-05  -2.39619e-05   -8.8034e-05
           1.8       2.51327     0.0125344   4.99978e-06  -2.84604e-06   6.23413e-05   -3.5721e-05  -3.48861e-05  -0.000102124
           1.8       2.67035     0.0141989   4.65155e-06  -1.82063e-06    6.1611e-05  -3.37732e-05  -4.67189e-05  -0.000103592
           1.8       2.82743     0.0157056   3.63071e-06  -8.78573e-07   5.02341e-05  -2.67383e-05  -5.76972e-05   -8.6142e-05
           1.8       2.98451     0.0167632   1.99954e-06  -1.96261e-07   2.81044e-05  -1.48639e-05  -6.55974e-05  -4.86983e-05
           1.8       3.14159     0.0171313   5.06925e-09    7.6034e-08  -8.01486e-07  -9.22139e-09  -6.84933e-05   1.65349e-06
           1.8       3.29867     0.0167194  -1.98075e-06  -1.21849e-07  -2.95063e-05   1.48016e-05  -6.56115e-05   5.16324e-05
           1.8       3.45575     0.0156273  -3.59135e-06  -7.34755e-07  -5.11246e-05   2.65675e-05  -5.77175e-05   8.81985e-05
           1.8       3.61283     0.0141009  -4.59173e-06  -1.62211e-06  -6.18535e-05   3.34891e-05  -4.67408e-05   0.000104675
           1.8       3.76991     0.0124333  -4.93024e-06  -2.61992e-06  -6.19119e-05   3.53886e-05  -3.49188e-05   0.000102271
           1.8       3.92699     0.0108716  -4.70349e-06  -3.59416e-06  -5.43194e-05   3.32734e-05  -2.40254e-05   8.71855e-05
           1.8       4.08407    0.00956981  -4.07534e-06  -4.46075e-06   -4.2869e-05   2.85341e-05  -1.50453e-05   6.65167e-05
           1.8       4.24115    0.00859041  -3.20265e-06  -5.17665e-06  -3.06105e-05   2.23267e-05  -8.27628e-06   4.56109e-05
           1.8       4.39823    0.00793403  -2.19638e-06  -5.72126e-06  -1.92673e-05   1.53624e-05  -3.62708e-06   2.73122e-05
           1.8       4.55531    0.00757418  -1.11916e-06  -6.08212e-06  -9.30072e-06   7.99624e-06  -8.96519e-07   1.22479e-05
           1.8       4.71239    0.00748516  -3.06549e-09  -6.24955e-06  -2.35745e-07   4.03979e-07     6.008e-08  -6.28921e-07
           1.8       4.86947    0.00765936   1.13042e-06  -6.21744e-06   8.93199e-06  -7.29254e-06  -7.33128e-07  -1.34144e-05
           1.8       5.02655    0.00811369    2.2567e-06  -5.98458e-06   1.92686e-05  -1.49654e-05  -3.38515e-06  -2.84536e-05
           1.8       5.18363    0.00888446   3.33569e-06  -5.55265e-06   3.13744e-05  -2.24185e-05  -8.12821e-06  -4.73538e-05
           1.8       5.34071     0.0100092   4.29326e-06  -4.92394e-06   4.48186e-05  -2.92495e-05  -1.52565e-05  -6.98724e-05
           1.8       5.49779     0.0114939   5.00183e-06  -4.10667e-06    5.7639e-05  -3.46463e-05  -2.49442e-05  -9.28465e-05
           1.8       5.65487     0.0132704   5.28122e-06  -3.13348e-06   6.62334e-05  -3.72786e-05  -3.69129e-05  -0.000109777
           1.8       5.81195       0.01516   4.94265e-06  -2.08749e-06   6.61687e-05  -3.55477e-05  -5.00618e-05  -0.000112169
           1.8       5.96903     0.0168749   3.87644e-06  -1.11551e-06   5.41416e-05  -2.83117e-05  -6.23446e-05  -9.32649e-05
           1.8       6.12611     0.0180794   2.14545e-06  -4.03895e-07   3.03404e-05  -1.57975e-05  -7.11807e-05  -5.28055e-05
             2             0    0.00976139   7.42025e-09   5.87722e-07  -3.75702e-07  -1.95713e-08  -4.35273e-05   5.07275e-07
             2       0.15708    0.00949318  -1.18729e-06   4.56478e-07  -1.82987e-05   9.37106e-06  -4.15098e-05   3.24407e-05
             2      0.314159    0.00878243  -2.13655e-06   5.02584e-08  -3.12607e-05   1.66686e-05  -3.61153e-05   5.49548e-05
             2      0.471239    0.00780138  -2.69583e-06  -5.34207e-07  -3.71841e-05   2.07381e-05  -2.87791e-05   6.44131e-05
             2      0.628319    0.00674284  -2.84719e-06  -1.17399e-06  -3.67212e-05   2.15802e-05  -2.10715e-05   6.24547e-05
             2      0.785398    0.00575846  -2.66745e-06  -1.76288e-06  -3.20329e-05   1.99404e-05  -1.41564e-05   5.33724e-05
             2      0.942478    0.00493566  -2.26846e-06  -2.23752e-06  -2.53535e-05   1.67574e-05   -8.6187e-06   4.13096e-05
             2       1.09956    0.00430672  -1.74986e-06  -2.57818e-06   -1.8249e-05   1.28037e-05  -4.58072e-06   2.90182e-05
             2       1.25664    0.00387013  -1.17965e-06    -2.793e-06  -1.15466e-05   8.57155e-06  -1.91506e-06   1.78979e-05
             2       1.41372    0.00361014  -5.95171e-07      -2.9e-06  -5.51046e-06   4.30593e-06  -4.23673e-07   8.35311e-06
             2        1.5708    0.00351035  -1.22882e-08  -2.91492e-06  -3.91558e-09   8.84213e-08   5.37815e-08   3.60958e-08
             2       1.72788    0.00356185   5.64547e-07  -2.84578e-06   5.36579e-06  -4.07802e-06  -4.09118e-07  -7.92746e-06
             2       1.88496    0.00376675   1.13269e-06  -2.69217e-06   1.10632e-05  -8.19925e-06   -1.8378e-06  -1.65913e-05
             2       2.04204    0.00413682   1.68064e-06  -2.44713e-06   1.73919e-05  -1.22242e-05  -4.34507e-06  -2.67445e-05
             2       2.19911     0.0046862   2.17543e-06  -2.10106e-06   2.42282e-05  -1.59599e-05  -8.08754e-06  -3.84177e-05
             2       2.35619    0.00541702   2.55211e-06  -1.64911e-06   3.07463e-05  -1.89672e-05  -1.31662e-05  -5.03401e-05
             2       2.51327    0.00629852   2.71458e-06  -1.10349e-06   3.52539e-05  -2.05071e-05  -1.94583e-05  -5.95015e-05
             2       2.67035    0.00724637   2.55832e-06  -5.08864e-07   3.54322e-05  -1.96666e-05  -2.64222e-05  -6.14018e-05
             2       2.82743    0.00811705   2.01708e-06   4.92382e-08   2.92719e-05  -1.57501e-05  -3.30013e-05  -5.17528e-05
             2       2.98451     0.0087345   1.11673e-06    4.5862e-07   1.64961e-05  -8.81716e-06  -3.77973e-05  -2.94741e-05
             2       3.14159    0.00895003  -5.85366e-10    6.2108e-07  -5.19426e-07   3.71255e-09   -3.9564e-05   1.09763e-06
             2       3.29867    0.00870717  -1.11226e-06   4.97448e-07   -1.7398e-05   8.79113e-06  -3.77945e-05   3.13968e-05
             2       3.45575    0.00806869  -1.99932e-06   1.25301e-07  -2.98357e-05   1.56408e-05  -3.29912e-05   5.30522e-05
             2       3.61283    0.00718663  -2.52746e-06  -4.02542e-07  -3.55897e-05   1.94675e-05  -2.64038e-05   6.20503e-05
             2       3.76991    0.00623757  -2.67732e-06  -9.81532e-07  -3.50123e-05   2.02622e-05  -1.94424e-05   5.95753e-05
             2       3.92699    0.00536433  -2.51769e-06  -1.53125e-06  -3.01377e-05   1.87553e-05  -1.31717e-05   4.98382e-05
             2       4.08407    0.00464982  -2.15187e-06  -2.00659e-06  -2.33259e-05   1.58589e-05  -8.12612e-06   3.73094e-05
             2       4.24115    0.00412183  -1.67196e-06  -2.38935e-06  -1.63488e-05   1.22729e-05  -4.40923e-06   2.51207e-05
             2       4.39823    0.00377342  -1.13761e-06  -2.67457e-06  -1.01213e-05   8.38127e-06   -1.9039e-06    1.4786e-05
             2       4.55531    0.00358448   -5.7752e-07  -2.86069e-06  -4.81812e-06   4.34094e-06  -4.51409e-07   6.52186e-06
             2       4.71239     0.0035377  -2.48811e-09   -2.9457e-06   -9.4351e-08   2.07932e-07   5.25602e-08  -3.84707e-07
             2       4.86947    0.00362801   5.82118e-07  -2.92751e-06   4.68545e-06  -3.98581e-06  -3.72221e-07  -7.23222e-06
             2       5.02655    0.00386612   1.16929e-06  -2.80481e-06   1.01986e-05  -8.20593e-06  -1.79449e-06  -1.54779e-05
             2       5.18363    0.00427605   1.74432e-06  -2.57561e-06   1.68806e-05  -1.23883e-05  -4.37066e-06  -2.62014e-05
             2       5.34071    0.00488541   2.27316e-06  -2.23552e-06   2.45973e-05  -1.63546e-05  -8.31934e-06   -3.9462e-05
             2       5.49779    0.00570654   2.68774e-06  -1.78135e-06   3.23037e-05  -1.96649e-05  -1.38182e-05  -5.35757e-05
             2       5.65487     0.0067096   2.88205e-06  -1.22398e-06   3.78757e-05  -2.15103e-05  -2.07891e-05  -6.46604e-05
             2       5.81195    0.00779706   2.73585e-06  -6.07693e-07   3.85045e-05  -2.08348e-05   -2.8632e-05  -6.72582e-05
             2       5.96903     0.0087993   2.16962e-06   -2.2162e-08   3.19155e-05   -1.6804e-05  -3.61014e-05  -5.66777e-05
             2       6.12611    0.00951045   1.20812e-06   4.12189e-07   1.79946e-05  -9.44958e-06  -4.15451e-05  -3.23153e-05
           2.2             0     0.0050238   2.74693e-09   6.21049e-07  -2.55262e-07  -8.28801e-09  -2.46041e-05   3.46451e-07
           2.2       0.15708    0.00486971  -6.49665e-07   5.41715e-07   -1.0493e-05   5.40516e-06  -2.33951e-05   1.90498e-05
           2.2      0.314159    0.00446576  -1.15943e-06   3.00893e-07  -1.77122e-05   9.53059e-06  -2.01955e-05   3.19125e-05
           2.2      0.471239    0.00391539  -1.44634e-06  -4.00875e-08  -2.07477e-05    1.1711e-05   -1.5906e-05   3.68501e-05
           2.2      0.628319    0.00333117  -1.50677e-06   -4.0571e-07  -2.01322e-05   1.20114e-05  -1.14833e-05    3.5115e-05
           2.2      0.785398    0.00279759  -1.39137e-06   -7.3379e-07  -1.72514e-05   1.09354e-05   -7.6009e-06   2.94804e-05
           2.2      0.942478    0.00235959  -1.16712e-06  -9.90705e-07  -1.34309e-05   9.06479e-06  -4.56176e-06   2.24402e-05
           2.2       1.09956    0.00203031  -8.89774e-07  -1.16968e-06  -9.52959e-06   6.84682e-06  -2.39337e-06   1.55272e-05
           2.2       1.25664      0.001805  -5.94555e-07  -1.27947e-06  -5.95893e-06   4.54504e-06  -9.88375e-07   9.44864e-06
           2.2       1.41372    0.00167236  -2.98584e-07  -1.33306e-06  -2.82147e-06   2.27321e-06  -2.12609e-07   4.35855e-06
           2.2        1.5708    0.00162195  -7.03403e-09  -1.34063e-06  -9.25528e-09   5.18846e-08   3.50979e-08   8.07421e-09
           2.2       1.72788    0.00164831   2.80997e-07  -1.30687e-06   2.72214e-06  -2.14051e-06  -2.01048e-07  -4.13577e-06
           2.2       1.88496    0.00175288   5.67431e-07   -1.2308e-06   5.65875e-06  -4.32935e-06  -9.38463e-07  -8.70562e-06
           2.2       2.04204     0.0019433    8.4957e-07  -1.10696e-06   9.00618e-06  -6.50949e-06  -2.25043e-06  -1.41993e-05
           2.2       2.19911    0.00222973   1.11276e-06  -9.27548e-07   1.27447e-05  -8.59648e-06  -4.24457e-06  -2.07143e-05
           2.2       2.35619    0.00261697   1.32333e-06  -6.86604e-07    1.6461e-05  -1.03579e-05   -7.0082e-06  -2.76212e-05
           2.2       2.51327    0.00309225   1.42743e-06  -3.87441e-07   1.92157e-05  -1.13649e-05  -1.05075e-05  -3.32387e-05
           2.2       2.67035    0.00361195   1.36267e-06  -5.29242e-08   1.96317e-05  -1.10513e-05  -1.44601e-05  -3.48734e-05
           2.2       2.82743    0.00409622   1.08529e-06   2.67524e-07   1.64285e-05  -8.95017e-06   -1.8259e-05  -2.97823e-05
           2.2       2.98451    0.00444311   6.04191e-07   5.05423e-07   9.32524e-06  -5.04468e-06  -2.10623e-05  -1.70858e-05
           2.2       3.14159    0.00456455  -1.78405e-09   5.99309e-07  -3.18047e-07   7.58489e-09  -2.20999e-05   6.87211e-07
           2.2       3.29867    0.00442687  -6.04282e-07   5.24734e-07  -9.87252e-06   5.03646e-06  -2.10545e-05   1.82744e-05
           2.2       3.45575     0.0040678  -1.07728e-06   3.06029e-07  -1.67625e-05   8.88354e-06  -1.82408e-05   3.05566e-05
           2.2       3.61283    0.00357732  -1.34679e-06   1.73838e-09  -1.97221e-05   1.09207e-05  -1.44321e-05   3.52376e-05
           2.2       3.76991    0.00305732   -1.4077e-06  -3.24238e-07  -1.90797e-05   1.11988e-05  -1.04789e-05   3.32663e-05
           2.2       3.92699    0.00258698  -1.30502e-06  -6.25461e-07  -1.61244e-05   1.02081e-05  -6.99388e-06   2.73311e-05
           2.2       4.08407    0.00220896  -1.10039e-06   -8.7873e-07  -1.22508e-05     8.514e-06  -4.25393e-06   2.00984e-05
           2.2       4.24115    0.00193435  -8.45408e-07  -1.07742e-06  -8.43751e-06   6.51938e-06  -2.27935e-06    1.3306e-05
           2.2       4.39823    0.00175577   -5.7075e-07   -1.2223e-06   -5.1433e-06   4.42066e-06   -9.7199e-07   7.70913e-06
           2.2       4.55531    0.00165987  -2.88663e-07  -1.31529e-06  -2.41696e-06   2.27913e-06  -2.23161e-07   3.34821e-06
           2.2       4.71239    0.00163601   -1.5721e-09  -1.35701e-06  -3.55622e-08    1.0372e-07   3.44129e-08  -2.21932e-07
           2.2       4.86947     0.0016811   2.90554e-07  -1.34703e-06   2.37468e-06  -2.10539e-06  -1.85758e-07   -3.7555e-06
           2.2       5.02655    0.00180144   5.86909e-07  -1.28431e-06   5.21365e-06  -4.34737e-06  -9.24113e-07   -8.1011e-06
           2.2       5.18363    0.00201164   8.83236e-07  -1.16629e-06   8.76351e-06  -6.61105e-06  -2.27743e-06  -1.39281e-05
           2.2       5.34071    0.00232973   1.16511e-06  -9.87707e-07   1.30116e-05  -8.82682e-06  -4.39091e-06  -2.13793e-05
           2.2       5.49779      0.002767   1.39793e-06  -7.42626e-07    1.7435e-05  -1.07698e-05  -7.40376e-06  -2.96207e-05
           2.2       5.65487    0.00331206   1.52228e-06   -4.3275e-07   2.08459e-05  -1.19727e-05  -1.13188e-05  -3.64623e-05
           2.2       5.81195    0.00391407   1.46575e-06  -8.05968e-08   2.15577e-05  -1.17766e-05  -1.58256e-05  -3.85917e-05
           2.2       5.96903    0.00447741   1.17545e-06   2.61113e-07   1.80993e-05  -9.61689e-06  -2.01982e-05  -3.29529e-05
           2.2       6.12611    0.00488118   6.58694e-07   5.17635e-07   1.02687e-05  -5.44959e-06  -2.34249e-05  -1.89222e-05
           2.4             0    0.00253601    9.0849e-10   4.68392e-07  -1.62211e-07  -2.95486e-09  -1.35328e-05    2.2051e-07
           2.4       0.15708    0.00245019  -3.46429e-07     4.217e-07  -5.83608e-06   3.02858e-06  -1.28306e-05   1.08021e-05
           2.4      0.314159    0.00222753  -6.13305e-07   2.82722e-07  -9.73758e-06    5.2941e-06  -1.09905e-05   1.79026e-05
           2.4      0.471239    0.00192801  -7.56477e-07   8.89887e-08   -1.1236e-05   6.42603e-06  -8.55724e-06    2.0374e-05
           2.4      0.628319    0.00161513  -7.77452e-07  -1.14646e-07  -1.07161e-05   6.49765e-06  -6.09354e-06   1.90891e-05
           2.4      0.785398    0.00133439  -7.07691e-07  -2.92955e-07  -9.02411e-06    5.8305e-06  -3.97553e-06   1.57526e-05
           2.4      0.942478    0.00110798  -5.85628e-07  -4.28783e-07   -6.9147e-06   4.76908e-06  -2.35339e-06   1.18004e-05
           2.4       1.09956   0.000940505  -4.41309e-07  -5.20745e-07  -4.83931e-06   3.56221e-06  -1.21987e-06   8.04923e-06
           2.4       1.25664     0.0008275  -2.92317e-07  -5.75694e-07  -2.99209e-06   2.34533e-06  -4.98393e-07   4.83631e-06
           2.4       1.41372   0.000761732  -1.46093e-07  -6.02014e-07  -1.40559e-06   1.16788e-06  -1.05041e-07   2.20634e-06
           2.4        1.5708      0.000737  -3.75789e-09  -6.05847e-07  -6.95303e-09   2.87136e-08   2.01739e-08  -1.68377e-09
           2.4       1.72788    0.00075018   1.36631e-07  -5.89782e-07   1.34635e-06  -1.09477e-06  -9.75677e-08   -2.0951e-06
           2.4       1.88496   0.000802133   2.77559e-07   -5.5295e-07   2.81976e-06  -2.22653e-06  -4.69163e-07  -4.43376e-06
           2.4       2.04204   0.000897458   4.19235e-07  -4.91681e-07   4.54046e-06  -3.37497e-06  -1.13893e-06  -7.31214e-06
           2.4       2.19911    0.00104267   5.55536e-07  -4.00614e-07   6.52229e-06  -4.50652e-06   -2.1747e-06  -1.08241e-05
           2.4       2.35619    0.00124208   6.69608e-07  -2.74928e-07   8.56855e-06  -5.50318e-06  -3.63924e-06  -1.46758e-05
           2.4       2.51327    0.00149101   7.32375e-07  -1.14617e-07   1.01781e-05  -6.12563e-06  -5.53238e-06  -1.79682e-05
           2.4       2.67035    0.00176768   7.08131e-07   6.90826e-08   1.05659e-05  -6.03784e-06  -7.71257e-06  -1.91577e-05
           2.4       2.82743    0.00202911   5.69716e-07   2.48512e-07   8.95414e-06  -4.94359e-06  -9.84238e-06  -1.65725e-05
           2.4       2.98451    0.00221824   3.18986e-07   3.83247e-07   5.11917e-06  -2.80492e-06  -1.14325e-05  -9.57656e-06
           2.4       3.14159    0.00228464  -1.56164e-09   4.36141e-07  -1.86486e-07   7.30515e-09  -1.20238e-05   4.10988e-07
           2.4       3.29867    0.00220893  -3.20055e-07   3.92452e-07  -5.43684e-06   2.80416e-06  -1.14249e-05   1.02787e-05
           2.4       3.45575    0.00201303  -5.66061e-07   2.67305e-07  -9.14249e-06   4.90446e-06  -9.82576e-06   1.70134e-05
           2.4       3.61283    0.00174835  -6.99976e-07   9.62799e-08  -1.06135e-05   5.95639e-06  -7.68777e-06    1.9352e-05
           2.4       3.76991    0.00147176   -7.2203e-07  -8.28819e-08  -1.01017e-05   6.01966e-06  -5.50621e-06   1.79729e-05
           2.4       3.92699     0.0012257  -6.59987e-07  -2.44193e-07  -8.38663e-06   5.40518e-06  -3.62221e-06   1.45115e-05
           2.4       4.08407    0.00103133  -5.49078e-07  -3.76163e-07  -6.25991e-06   4.44822e-06  -2.17344e-06   1.04918e-05
           2.4       4.24115   0.000892433  -4.17174e-07  -4.77014e-07  -4.24079e-06   3.37151e-06  -1.15111e-06   6.83777e-06
           2.4       4.39823   0.000803342  -2.79493e-07  -5.48922e-07   -2.5479e-06   2.27083e-06  -4.85647e-07   3.90431e-06
           2.4       4.55531    0.00075592  -1.40831e-07  -5.94273e-07  -1.18301e-06   1.16576e-06  -1.08788e-07   1.67134e-06
           2.4       4.71239   0.000744029  -8.85766e-10  -6.14233e-07  -1.24844e-08   5.05255e-08   1.98243e-08  -1.22395e-07
           2.4       4.86947   0.000765899   1.41617e-07  -6.08891e-07   1.17221e-06   -1.0827e-06  -9.14459e-08  -1.89435e-06
           2.4       5.02655   0.000825036    2.8752e-07  -5.77562e-07   2.59484e-06  -2.24174e-06  -4.65207e-07  -4.11527e-06
           2.4       5.18363   0.000929798   4.36315e-07  -5.18186e-07   4.42518e-06  -3.43247e-06  -1.15788e-06  -7.17632e-06
           2.4       5.34071    0.00109111   5.82446e-07  -4.26518e-07    6.6882e-06  -4.63299e-06  -2.25902e-06  -1.12122e-05
           2.4       5.49779    0.00131719   7.09045e-07  -2.97258e-07   9.13677e-06   -5.7341e-06   -3.8644e-06  -1.58372e-05
           2.4       5.65487     0.0016046   7.84057e-07  -1.29006e-07   1.11345e-05  -6.47679e-06  -6.00085e-06  -1.98713e-05
           2.4       5.81195    0.00192791   7.65732e-07   6.73084e-08   1.17104e-05  -6.46815e-06   -8.5149e-06  -2.13923e-05
           2.4       5.96903    0.00223503   6.20992e-07   2.61647e-07   9.95783e-06  -5.34695e-06   -1.0998e-05  -1.85065e-05
           2.4       6.12611    0.00245737   3.50261e-07   4.09144e-07   5.68589e-06  -3.05295e-06  -1.28527e-05  -1.07034e-05
           2.6             0    0.00126077     2.404e-10   3.07579e-07  -9.80417e-08  -6.97403e-10  -7.28237e-06   1.33244e-07
           2.6       0.15708    0.00121415  -1.81028e-07   2.80714e-07  -3.16812e-06   1.65788e-06  -6.88473e-06   5.95732e-06
           2.6      0.314159    0.00109437  -3.17978e-07   2.02276e-07   -5.2268e-06   2.87335e-06  -5.85247e-06   9.77143e-06
           2.6      0.471239   0.000935246  -3.87846e-07   9.45748e-08  -5.94252e-06   3.44569e-06  -4.50557e-06   1.09635e-05
           2.6      0.628319   0.000771627  -3.93263e-07  -1.64754e-08  -5.57202e-06   3.43557e-06  -3.16545e-06   1.01036e-05
           2.6      0.785398   0.000627364  -3.52928e-07  -1.11456e-07  -4.61289e-06   3.03935e-06  -2.03639e-06   8.19894e-06
           2.6      0.942478   0.000513012  -2.88165e-07  -1.81928e-07  -3.48046e-06   2.45392e-06  -1.18963e-06   6.04782e-06
           2.6       1.09956   0.000429759  -2.14679e-07  -2.28364e-07  -2.40398e-06   1.81315e-06  -6.09632e-07   4.06941e-06
           2.6       1.25664   0.000374343  -1.40977e-07  -2.55427e-07  -1.47035e-06   1.18428e-06  -2.46719e-07   2.41587e-06
           2.6       1.41372   0.000342453  -7.01097e-08   -2.6817e-07  -6.85365e-07   5.87158e-07  -5.12429e-08   1.09061e-06
           2.6        1.5708   0.000330596  -1.91417e-09  -2.70103e-07  -4.06585e-09   1.52201e-08   1.07728e-08   -3.7382e-09
           2.6       1.72788   0.000337059   6.52484e-08   -2.6261e-07   6.52813e-07   -5.4852e-07  -4.68949e-08  -1.03709e-06
           2.6       1.88496   0.000362335   1.33289e-07  -2.45078e-07   1.37665e-06  -1.12135e-06  -2.30665e-07  -2.20585e-06
           2.6       2.04204   0.000409037   2.03053e-07   -2.1525e-07   2.24145e-06  -1.71301e-06  -5.66009e-07  -3.67615e-06
           2.6       2.19911   0.000481048   2.72168e-07  -1.69768e-07   3.26648e-06  -2.31198e-06  -1.09326e-06  -5.51786e-06
           2.6       2.35619   0.000581456   3.32446e-07  -1.05317e-07   4.36247e-06  -2.86047e-06  -1.85321e-06  -7.60215e-06
           2.6       2.51327   0.000708873   3.68636e-07  -2.09755e-08   5.27056e-06  -3.22915e-06  -2.85517e-06  -9.46457e-06
           2.6       2.67035   0.000852772    3.6098e-07   7.79487e-08   5.55767e-06  -3.22535e-06  -4.03051e-06  -1.02507e-05
           2.6       2.82743   0.000990624   2.93366e-07    1.7638e-07   4.76865e-06  -2.66914e-06  -5.19665e-06     -8.98e-06
           2.6       2.98451    0.00109131   1.65221e-07   2.51098e-07   2.74577e-06  -1.52423e-06  -6.07703e-06  -5.22666e-06
           2.6       3.14159    0.00112677  -1.06688e-09   2.80289e-07  -1.05704e-07   5.65218e-09   -6.4059e-06   2.37021e-07
           2.6       3.29867    0.00108614   -1.6618e-07   2.55313e-07   -2.9239e-06   1.52592e-06  -6.07125e-06   5.62663e-06
           2.6       3.45575   0.000981789   -2.9166e-07   1.85265e-07  -4.87088e-06   2.64683e-06  -5.18427e-06   9.22212e-06
           2.6       3.61283   0.000842313  -3.56794e-07   9.11211e-08  -5.58107e-06   3.17653e-06  -4.01227e-06   1.03503e-05
           2.6       3.76991   0.000698591  -3.63263e-07  -5.44118e-09  -5.22799e-06   3.16465e-06   -2.8357e-06   9.46065e-06
           2.6       3.92699   0.000572785  -3.27443e-07  -9.02531e-08  -4.26597e-06   2.79992e-06  -1.83942e-06   7.51067e-06
           2.6       4.08407   0.000475067   -2.6882e-07  -1.57823e-07  -3.13032e-06   2.27425e-06  -1.08941e-06   5.34288e-06
           2.6       4.24115   0.000406333  -2.02007e-07  -2.08135e-07  -2.08772e-06   1.70682e-06  -5.70739e-07   3.43118e-06
           2.6       4.39823   0.000362821  -1.34326e-07  -2.43197e-07  -1.23738e-06   1.14227e-06  -2.38571e-07   1.93287e-06
           2.6       4.55531   0.000339847  -6.74386e-08  -2.64908e-07  -5.68112e-07   5.84057e-07  -5.24566e-08   8.16234e-07
           2.6       4.71239    0.00033403  -4.67645e-10  -2.74269e-07  -3.95851e-09   2.41721e-08   1.06061e-08  -6.51635e-08
           2.6       4.86947   0.000344399    6.7766e-08  -2.71474e-07   5.66892e-07  -5.45004e-07  -4.45207e-08   -9.3405e-07
           2.6       5.02655   0.000372827   1.38225e-07  -2.56104e-07   1.26471e-06  -1.13131e-06  -2.29999e-07  -2.04197e-06
           2.6       5.18363   0.000423888   2.11434e-07  -2.26761e-07    2.1863e-06  -1.74351e-06  -5.77301e-07  -3.60751e-06
           2.6       5.34071   0.000503841   2.85549e-07  -1.80541e-07    3.3607e-06  -2.37814e-06  -1.13884e-06  -5.73064e-06
           2.6       5.49779   0.000618026   3.52639e-07  -1.13603e-07   4.67755e-06  -2.98474e-06  -1.97542e-06  -8.24556e-06
           2.6       5.65487   0.000766021   3.95941e-07  -2.39875e-08   5.80758e-06  -3.42457e-06  -3.11463e-06    -1.054e-05
           2.6       5.81195   0.000935519   3.92201e-07   8.32464e-08    6.2105e-06  -3.47158e-06  -4.48396e-06   -1.1538e-05
           2.6       5.96903    0.00109894   3.21652e-07   1.91441e-07   5.34851e-06  -2.90466e-06  -5.85995e-06  -1.01114e-05
           2.6       6.12611    0.00121844   1.82629e-07   2.74399e-07   3.07408e-06  -1.67091e-06  -6.89972e-06  -5.89065e-06
           2.8             0   0.000619229   2.53922e-11    1.8688e-07  -5.70135e-08   1.14001e-10  -3.85002e-06   7.73947e-08
           2.8       0.15708   0.000594401  -9.30864e-08   1.71717e-07  -1.68651e-06   8.90522e-07  -3.62946e-06   3.21278e-06
           2.8      0.314159   0.000531213  -1.62254e-07   1.28266e-07  -2.75209e-06   1.53036e-06  -3.06208e-06   5.21697e-06
           2.8      0.471239   0.000448295  -1.95722e-07   6.94698e-08   -3.0837e-06   1.81331e-06  -2.33125e-06   5.77255e-06
           2.8      0.628319   0.000364354  -1.95817e-07   9.96076e-09  -2.84338e-06   1.78314e-06  -1.61634e-06   5.23416e-06
           2.8      0.785398   0.000291608  -1.73278e-07  -3.97993e-08   -2.3148e-06   1.55564e-06  -1.02567e-06   4.17834e-06
           2.8      0.942478   0.000234919   -1.3962e-07  -7.58035e-08  -1.72048e-06   1.24014e-06  -5.91571e-07   3.03627e-06
           2.8       1.09956   0.000194282  -1.02847e-07  -9.89274e-08  -1.17337e-06   9.06684e-07   -2.9988e-07   2.01647e-06
           2.8       1.25664   0.000167589  -6.69655e-08  -1.12089e-07  -7.10256e-07   5.87632e-07   -1.2033e-07   1.18353e-06
           2.8       1.41372   0.000152398  -3.31372e-08   -1.1819e-07  -3.28539e-07   2.90084e-07  -2.47373e-08   5.28989e-07
           2.8        1.5708   0.000146816  -9.41769e-10   -1.1916e-07  -2.10259e-09    7.8069e-09   5.48086e-09   -3.2137e-09
           2.8       1.72788   0.000149937    3.0723e-08   -1.1572e-07   3.11596e-07   -2.7031e-07  -2.23681e-08  -5.03997e-07
           2.8       1.88496    0.00016203   6.30893e-08  -1.07482e-07   6.61293e-07  -5.55306e-07  -1.11905e-07  -1.07718e-06
           2.8       2.04204    0.00018452   9.69159e-08  -9.31395e-08   1.08816e-06  -8.54679e-07  -2.77228e-07  -1.81312e-06
           2.8       2.19911   0.000219609   1.31378e-07   -7.0712e-08   1.60793e-06   -1.1656e-06  -5.41314e-07  -2.75786e-06
           2.8       2.35619   0.000269266   1.62598e-07  -3.81133e-08   2.18205e-06  -1.46072e-06  -9.29034e-07  -3.85882e-06
           2.8       2.51327   0.000333306   1.82767e-07   5.59957e-09   2.68038e-06  -1.67193e-06     -1.45e-06  -4.88298e-06
           2.8       2.67035   0.000406771   1.81239e-07   5.80194e-08   2.87016e-06  -1.69182e-06  -2.07199e-06  -5.37037e-06
           2.8       2.82743   0.000478101   1.48781e-07   1.11108e-07   2.49294e-06  -1.41478e-06  -2.69834e-06  -4.76338e-06
           2.8       2.98451   0.000530697   8.42936e-08   1.51827e-07   1.44563e-06  -8.13036e-07  -3.17628e-06   -2.7924e-06
           2.8       3.14159   0.000549277  -6.50376e-10   1.67666e-07  -5.83193e-08   3.90644e-09  -3.35562e-06    1.3276e-07
           2.8       3.29867   0.000527891  -8.49392e-08   1.53679e-07   -1.5428e-06   8.15044e-07  -3.17237e-06   3.01372e-06
           2.8       3.45575   0.000473363  -1.47964e-07   1.15188e-07  -2.54677e-06   1.40236e-06  -2.69006e-06   4.89253e-06
           2.8       3.61283   0.000401244  -1.79092e-07   6.42556e-08  -2.88094e-06   1.66349e-06  -2.05988e-06    5.4197e-06
           2.8       3.76991   0.000327945  -1.79999e-07   1.30466e-08  -2.65688e-06    1.6341e-06  -1.43702e-06   4.87722e-06
           2.8       3.92699   0.000264791  -1.60022e-07    -3.088e-08  -2.13165e-06   1.42489e-06  -9.19468e-07   3.80871e-06
           2.8       4.08407   0.000216536  -1.29655e-07   -6.4993e-08  -1.53859e-06   1.14263e-06  -5.37751e-07   2.66744e-06
           2.8       4.24115   0.000183112  -9.63767e-08  -8.97523e-08  -1.01098e-06   8.49371e-07   -2.7886e-07   1.68939e-06
           2.8       4.39823   0.000162216  -6.36176e-08  -1.06612e-07  -5.91589e-07   5.64958e-07   -1.1562e-07   9.39764e-07
           2.8       4.55531   0.000151266  -3.18266e-08  -1.16858e-07  -2.68771e-07    2.8778e-07  -2.50746e-08   3.91793e-07
           2.8       4.71239   0.000148462  -2.37072e-10  -1.21181e-07   -1.0371e-09    1.1405e-08   5.40543e-09  -3.37344e-08
           2.8       4.86947   0.000153291   3.19626e-08  -1.19747e-07   2.69757e-07  -2.69643e-07  -2.14758e-08  -4.52292e-07
           2.8       5.02655   0.000166722   6.54741e-08  -1.12314e-07   6.06268e-07  -5.61068e-07  -1.12068e-07  -9.94422e-07
           2.8       5.18363    0.00019117   1.00917e-07  -9.80186e-08   1.06153e-06  -8.70044e-07  -2.83349e-07  -1.77808e-06
           2.8       5.34071   0.000230081   1.37851e-07  -7.50464e-08   1.65824e-06  -1.19886e-06  -5.64808e-07  -2.86909e-06
           2.8       5.49779    0.00028668   1.72673e-07   -4.0895e-08   2.35014e-06  -1.52541e-06  -9.92957e-07  -4.20236e-06
           2.8       5.65487   0.000361443   1.96839e-07   6.08004e-09   2.97182e-06  -1.77746e-06  -1.58911e-06   -5.4702e-06
           2.8       5.81195   0.000448602    1.9775e-07    6.3666e-08    3.2308e-06   -1.8287e-06  -2.32055e-06  -6.08755e-06
           2.8       5.96903   0.000533884   1.64008e-07   1.22836e-07   2.81782e-06  -1.54843e-06  -3.06791e-06  -5.40374e-06
           2.8       6.12611   0.000596872   9.37476e-08   1.68644e-07   1.63045e-06  -8.97345e-07  -3.63909e-06  -3.17123e-06
             3             0   0.000301191  -2.80955e-11   1.07969e-07   -3.2163e-08   3.14482e-10  -2.00607e-06   4.35953e-08
             3       0.15708   0.000288182  -4.72497e-08   9.95531e-08  -8.83596e-07    4.7095e-07  -1.88581e-06   1.70137e-06
             3      0.314159   0.000255375  -8.17368e-08   7.58604e-08  -1.42654e-06   8.02542e-07  -1.57917e-06   2.73578e-06
             3      0.471239   0.000212841  -9.75164e-08   4.42497e-08  -1.57565e-06   9.39683e-07  -1.18911e-06   2.98605e-06
             3      0.628319   0.000170441  -9.62749e-08   1.28271e-08  -1.42899e-06   9.11495e-07  -8.13797e-07   2.66469e-06
             3      0.785398   0.000134316  -8.40137e-08   -1.2881e-08  -1.14429e-06   7.84365e-07  -5.09533e-07   2.09321e-06
             3      0.942478   0.000106633  -6.68141e-08  -3.10417e-08  -8.38089e-07   6.17548e-07  -2.90262e-07   1.49902e-06
             3       1.09956   8.70884e-05  -4.86716e-08  -4.24257e-08   -5.6462e-07   4.46869e-07  -1.45623e-07   9.83071e-07
             3       1.25664   7.44156e-05  -3.14262e-08  -4.87621e-08  -3.38371e-07   2.87437e-07  -5.79794e-08    5.7075e-07
             3       1.41372   6.72812e-05  -1.54736e-08  -5.16577e-08  -1.55348e-07   1.41285e-07  -1.18369e-08   2.52703e-07
             3        1.5708   6.46916e-05  -4.51392e-10  -5.21416e-08  -1.00511e-09   3.90292e-09   2.69468e-09  -2.18907e-09
             3       1.72788   6.61791e-05   1.43054e-08  -5.05804e-08   1.46864e-07  -1.31419e-07  -1.06026e-08  -2.41318e-07
             3       1.88496   7.18874e-05   2.95211e-08  -4.67485e-08   3.13548e-07  -2.71234e-07  -5.37049e-08  -5.18172e-07
             3       2.04204   8.25692e-05   4.57205e-08  -3.99189e-08   5.21196e-07  -4.20497e-07  -1.34193e-07  -8.80521e-07
             3       2.19911   9.94261e-05   6.26717e-08  -2.89725e-08   7.80547e-07   -5.7932e-07  -2.64741e-07  -1.35655e-06
             3       2.35619   0.000123631   7.85799e-08  -1.26693e-08   1.07591e-06  -7.35188e-07  -4.59842e-07  -1.92679e-06
             3       2.51327   0.000155345   8.95255e-08   9.70551e-09   1.34332e-06  -8.53018e-07  -7.26822e-07  -2.47724e-06
             3       2.67035   0.000192292   8.98947e-08   3.71106e-08   1.46035e-06  -8.74278e-07  -1.05101e-06  -2.76586e-06
             3       2.82743   0.000228643   7.45407e-08   6.53399e-08   1.28379e-06  -7.38651e-07  -1.38216e-06  -2.48344e-06
             3       2.98451   0.000255698   4.24877e-08    8.7208e-08   7.49728e-07  -4.27116e-07  -1.63746e-06  -1.46629e-06
             3       3.14159   0.000265285  -3.70932e-10   9.56816e-08  -3.14797e-08    2.5147e-09  -1.73368e-06   7.26168e-08
             3       3.29867   0.000254204  -4.28717e-08   8.79844e-08  -8.01571e-07   4.28745e-07    -1.635e-06   1.58588e-06
             3       3.45575   0.000226151  -7.41379e-08   6.71609e-08  -1.31146e-06    7.3186e-07  -1.37698e-06   2.55069e-06
             3       3.61283   0.000189428  -8.87955e-08   4.00051e-08    -1.465e-06   8.58253e-07  -1.04348e-06   2.78959e-06
             3       3.76991   0.000152605  -8.81103e-08   1.32137e-08  -1.33049e-06   8.31481e-07  -7.18732e-07   2.47226e-06
             3       3.92699   0.000121367  -7.72654e-08  -9.25481e-09  -1.04992e-06   7.14701e-07  -4.53764e-07   1.89975e-06
             3       4.08407   9.78805e-05  -6.17913e-08  -2.62795e-08  -7.45772e-07   5.65946e-07  -2.62167e-07   1.31054e-06
             3       4.24115   8.18532e-05  -4.54408e-08  -3.83306e-08  -4.83115e-07   4.16796e-07   -1.3464e-07    8.1915e-07
             3       4.39823   7.19539e-05  -2.97802e-08  -4.63493e-08  -2.79313e-07   2.75602e-07  -5.54223e-08   4.50325e-07
             3       4.55531   6.68024e-05  -1.48476e-08    -5.113e-08  -1.25648e-07   1.39883e-07  -1.19005e-08   1.85474e-07
             3       4.71239   6.54679e-05  -1.17022e-10  -5.31023e-08  -1.44348e-10   5.32357e-09   2.66201e-09  -1.70731e-08
             3       4.86947   6.76852e-05   1.49033e-08  -5.23794e-08   1.26716e-07  -1.31533e-07  -1.02784e-08  -2.15841e-07
             3       5.02655   7.39425e-05   3.06493e-08  -4.88268e-08   2.86785e-07  -2.74319e-07  -5.39594e-08  -4.77017e-07
             3       5.18363   8.54829e-05   4.75865e-08  -4.19426e-08   5.08221e-07  -4.27909e-07  -1.37303e-07  -8.62511e-07
             3       5.34071   0.000104141   6.57312e-08  -3.06583e-08   8.06221e-07   -5.9548e-07  -2.76401e-07  -1.41255e-06
             3       5.49779   0.000131773   8.34998e-08  -1.34501e-08   1.16289e-06  -7.67947e-07  -4.92304e-07   -2.1049e-06
             3       5.65487    0.00016896   9.66316e-08   1.08439e-08   1.49727e-06  -9.08613e-07  -7.99476e-07  -2.78917e-06
             3       5.81195    0.00021308   9.84544e-08   4.13248e-08   1.65456e-06  -9.48583e-07  -1.18395e-06  -3.15487e-06
             3       5.96903   0.000256886   8.25751e-08   7.31976e-08   1.46141e-06  -8.12736e-07  -1.58322e-06  -2.83641e-06
             3       6.12611   0.000289566    4.7521e-08    9.8102e-08   8.51402e-07  -4.74464e-07  -1.89174e-06  -1.67689e-06


==> anc/Figure1_primary.dat <==
             0             0      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       0.15708      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0      0.314159      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0      0.471239      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0      0.628319      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0      0.785398      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0      0.942478      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       1.09956      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       1.25664      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       1.41372      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0        1.5708      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       1.72788      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       1.88496      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.04204      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.19911      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.35619      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.51327      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.67035      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.82743      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       2.98451      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.14159      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.29867      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.45575      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.61283      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.76991      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       3.92699      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.08407      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.24115      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.39823      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.55531      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.71239      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       4.86947      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.02655      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.18363      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.34071      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.49779      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.65487      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.81195      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       5.96903      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
             0       6.12611      0.118566             0   3.00506e-07  -6.28203e-05  -3.40536e-08            -0            -0            -0            -0
           0.2             0      0.116392    5.3795e-08   3.04874e-07  -5.83877e-05  -2.66017e-07            -0            -0  -1.44214e-05   1.00121e-07
           0.2       0.15708      0.116317  -1.67675e-06  -3.63947e-07  -5.84479e-05  -3.64851e-06            -0   2.22915e-06  -1.40743e-05   3.46668e-06
           0.2      0.314159      0.116116  -3.35944e-06  -9.67458e-07  -5.86342e-05  -6.67976e-06            -0   4.24097e-06  -1.30524e-05   6.47705e-06
           0.2      0.471239      0.115809  -4.94791e-06  -1.44659e-06  -5.89275e-05  -9.04678e-06            -0   5.83834e-06  -1.14584e-05   8.81672e-06
           0.2      0.628319      0.115426  -6.40065e-06  -1.75526e-06  -5.92982e-05  -1.05109e-05            -0     6.867e-06  -9.45161e-06   1.02516e-05
           0.2      0.785398      0.115005  -7.68251e-06  -1.86487e-06  -5.97091e-05  -1.09313e-05            -0   7.23058e-06  -7.23058e-06   1.06508e-05
           0.2      0.942478      0.114589  -8.76533e-06  -1.76668e-06  -6.01194e-05  -1.02753e-05            -0    6.8991e-06  -5.01249e-06   9.99379e-06
           0.2       1.09956      0.114216  -9.62787e-06  -1.47221e-06  -6.04889e-05  -8.61585e-06            -0   5.91032e-06  -3.01146e-06    8.3634e-06
           0.2       1.25664      0.113924  -1.02552e-05  -1.01152e-06  -6.07818e-05   -6.1186e-06            -0   4.36465e-06  -1.41816e-06   5.92934e-06
           0.2       1.41372       0.11374  -1.06375e-05  -4.30048e-07  -6.09697e-05  -3.02266e-06            -0   2.41434e-06  -3.82394e-07   2.92651e-06
           0.2        1.5708      0.113683  -1.07695e-05   2.15869e-07  -6.10345e-05   3.82678e-07            -0   2.48587e-07  -1.52216e-23  -3.67759e-07
           0.2       1.72788      0.113757  -1.06495e-05    8.6417e-07  -6.09699e-05   3.78253e-06            -0  -1.92416e-06  -3.04757e-07  -3.65524e-06
           0.2       1.88496      0.113957  -1.02792e-05   1.45265e-06  -6.07817e-05   6.86141e-06            -0  -3.89516e-06  -1.26562e-06  -6.63733e-06
           0.2       2.04204      0.114265  -9.66385e-06   1.92456e-06  -6.04873e-05   9.32836e-06            -0  -5.47443e-06  -2.78936e-06  -9.03554e-06
           0.2       2.19911      0.114651  -8.81306e-06   2.23385e-06  -6.01144e-05   1.09419e-05            -0  -6.50835e-06   -4.7286e-06  -1.06132e-05
           0.2       2.35619      0.115081  -7.74169e-06   2.34967e-06  -5.96986e-05   1.15339e-05            -0  -6.89472e-06  -6.89472e-06  -1.11989e-05
           0.2       2.51327      0.115512  -6.47077e-06   2.25971e-06    -5.928e-05   1.10295e-05            -0   -6.5935e-06  -9.07517e-06  -1.07083e-05
           0.2       2.67035      0.115903  -5.02823e-06   1.97189e-06  -5.88992e-05   9.46115e-06            -0  -5.63218e-06  -1.10538e-05  -9.16253e-06
           0.2       2.82743      0.116216  -3.44898e-06    1.5141e-06   -5.8594e-05   6.97091e-06            -0  -4.10451e-06  -1.26324e-05  -6.69559e-06
           0.2       2.98451       0.11642  -1.77424e-06   9.31772e-07  -5.83947e-05   3.80076e-06            -0  -2.16219e-06  -1.36515e-05  -3.54734e-06
           0.2       3.14159      0.116495  -5.00059e-08     2.834e-07  -5.83214e-05   2.68587e-07            -0  -1.71544e-21  -1.40076e-05  -4.02101e-08
           0.2       3.29867      0.116434   1.67519e-06  -3.65491e-07  -5.83814e-05  -3.26706e-06            -0   2.16423e-06  -1.36644e-05   3.45876e-06
           0.2       3.45575      0.116245   3.35284e-06  -9.49313e-07   -5.8569e-05  -6.44863e-06            -0   4.11248e-06  -1.26569e-05    6.5842e-06
           0.2       3.61283      0.115946   4.93706e-06  -1.40937e-06  -5.88652e-05  -8.96092e-06            -0   5.64946e-06  -1.10877e-05   9.01854e-06
           0.2       3.76991      0.115569   6.38678e-06   -1.6999e-06  -5.92407e-05  -1.05657e-05            -0   6.62265e-06   -9.1153e-06   1.05293e-05
           0.2       3.92699      0.115151   7.66716e-06   -1.7926e-06  -5.96583e-05  -1.11243e-05            -0   6.93729e-06  -6.93729e-06   1.09914e-05
           0.2       4.08407      0.114734   8.75023e-06  -1.67903e-06  -6.00774e-05   -1.0607e-05            -0   6.56472e-06  -4.76955e-06   1.03924e-05
           0.2       4.24115      0.114358   9.61478e-06  -1.37102e-06  -6.04572e-05  -9.08835e-06            -0   5.54371e-06  -2.82466e-06   8.82313e-06
           0.2       4.39823      0.114059   1.02456e-05   -8.9896e-07  -6.07616e-05  -6.73341e-06            -0   3.97531e-06  -1.29166e-06   6.45792e-06
           0.2       4.55531      0.113865   1.06327e-05  -3.08626e-07  -6.09616e-05  -3.77747e-06            -0   2.01204e-06  -3.18676e-07   3.53121e-06
           0.2       4.71239      0.113793   1.07702e-05   3.43304e-07  -6.10386e-05  -5.02982e-07            -0  -1.56916e-07   2.88251e-23   3.14614e-07
           0.2       4.86947       0.11385   1.06558e-05   9.94466e-07  -6.09856e-05   2.78391e-06            -0  -2.32333e-06  -3.67979e-07  -2.90331e-06
           0.2       5.02655      0.114029   1.02907e-05   1.58243e-06  -6.08078e-05   5.77678e-06            -0  -4.27882e-06  -1.39027e-06  -5.83502e-06
           0.2       5.18363      0.114314   9.67948e-06   2.05033e-06  -6.05226e-05   8.19227e-06            -0  -5.83379e-06  -2.97246e-06  -8.21173e-06
           0.2       5.34071      0.114677    8.8315e-06   2.35216e-06  -6.01576e-05   9.79372e-06            -0  -6.83512e-06  -4.96601e-06  -9.80313e-06
           0.2       5.49779      0.115082   7.76132e-06   2.45729e-06  -5.97483e-05   1.04142e-05            -0  -7.18114e-06  -7.18114e-06  -1.04395e-05
           0.2       5.65487      0.115489    6.4899e-06   2.35375e-06   -5.9335e-05    9.9766e-06            -0  -6.83251e-06  -9.40414e-06  -1.00342e-05
           0.2       5.81195      0.115857   5.04525e-06   2.04996e-06  -5.89585e-05    8.5079e-06            -0  -5.81762e-06  -1.14177e-05   -8.6023e-06
           0.2       5.96903      0.116149   3.46251e-06   1.57437e-06  -5.86566e-05   6.14282e-06            -0  -4.23132e-06  -1.30227e-05  -6.26908e-06
           0.2       6.12611      0.116333   1.78322e-06   9.72989e-07  -5.84596e-05   3.11496e-06            -0  -2.22667e-06  -1.40586e-05   -3.2643e-06
           0.4             0      0.108574   9.62699e-08   2.85253e-07  -4.67832e-05  -2.43277e-07            -0            -0   -4.6386e-05   7.59607e-08
           0.4       0.15708      0.108332  -3.11801e-06  -1.91144e-06  -4.69905e-05  -1.21949e-05            -0    7.1632e-06  -4.52267e-05   1.34222e-05
           0.4      0.314159      0.107654  -6.21172e-06  -3.87843e-06  -4.76253e-05  -2.27915e-05            -0   1.35885e-05  -4.18211e-05   2.51523e-05
           0.4      0.471239      0.106616  -9.07737e-06  -5.41504e-06  -4.86175e-05  -3.08673e-05            -0   1.86204e-05  -3.65446e-05   3.39272e-05
           0.4      0.628319      0.105329  -1.16309e-05  -6.37331e-06  -4.98598e-05  -3.56273e-05            -0   2.17701e-05   -2.9964e-05   3.88971e-05
           0.4      0.785398      0.103928   -1.3816e-05  -6.67184e-06  -5.12225e-05  -3.67181e-05            -0   2.27624e-05  -2.27624e-05   3.97678e-05
           0.4      0.942478      0.102554  -1.56027e-05  -6.29911e-06  -5.25688e-05  -3.42114e-05            -0   2.15499e-05  -1.56569e-05   3.67446e-05
           0.4       1.09956      0.101337   -1.6982e-05   -5.3082e-06  -5.37692e-05   -2.8524e-05            -0   1.82994e-05  -9.32401e-06   3.03973e-05
           0.4       1.25664      0.100388  -1.79582e-05  -3.80578e-06   -5.4713e-05  -2.03096e-05            -0   1.33586e-05  -4.34046e-06   2.15033e-05
           0.4       1.41372     0.0997899  -1.85413e-05  -1.93857e-06  -5.53165e-05   -1.0358e-05            -0   7.21187e-06  -1.14225e-06   1.09173e-05
           0.4        1.5708     0.0995925    -1.874e-05   1.20494e-07  -5.55276e-05    4.7773e-07            -0   4.33936e-07  -2.65709e-23  -5.05531e-07
           0.4       1.72788     0.0998132  -1.85583e-05    2.1854e-06  -5.53286e-05   1.13221e-05            -0  -6.35634e-06  -1.00674e-06    -1.193e-05
           0.4       1.88496      0.100435  -1.79933e-05   4.06953e-06  -5.47364e-05    2.1297e-05            -0  -1.25399e-05  -4.07447e-06  -2.25231e-05
           0.4       2.04204      0.101406  -1.70362e-05   5.59827e-06  -5.38017e-05   2.95407e-05            -0  -1.75416e-05  -8.93789e-06  -3.14322e-05
           0.4       2.19911      0.102644  -1.56771e-05   6.62241e-06  -5.26063e-05   3.52482e-05            -0  -2.08751e-05  -1.51666e-05   -3.7795e-05
           0.4       2.35619      0.104038  -1.39106e-05   7.03243e-06  -5.12586e-05   3.77452e-05            -0  -2.21892e-05  -2.21892e-05  -4.08104e-05
           0.4       2.51327      0.105455  -1.17451e-05    6.7726e-06  -4.98858e-05   3.65942e-05            -0  -2.13118e-05  -2.93332e-05   -3.9873e-05
           0.4       2.67035      0.106756  -9.20983e-06   5.85246e-06  -4.86235e-05   3.17091e-05            -0  -1.82836e-05  -3.58835e-05  -3.47465e-05
           0.4       2.82743      0.107803  -6.36135e-06   4.35235e-06  -4.76015e-05   2.34416e-05            -0  -1.33727e-05  -4.11568e-05   -2.5716e-05
           0.4       2.98451      0.108484  -3.28425e-06    2.4199e-06  -4.69288e-05   1.25999e-05            -0  -7.06138e-06  -4.45838e-05  -1.36535e-05
           0.4       3.14159      0.108724  -8.63187e-08   2.55767e-07   -4.6679e-05    3.7312e-07            -0   -5.6071e-21  -4.57854e-05   5.44608e-08
           0.4       3.29867      0.108496   3.11171e-06  -1.91006e-06  -4.68799e-05  -1.18343e-05            -0   7.06828e-06  -4.46274e-05   1.37209e-05
           0.4       3.45575      0.107829   6.18974e-06  -3.84765e-06  -4.75093e-05  -2.26243e-05            -0   1.33996e-05  -4.12398e-05   2.56629e-05
           0.4       3.61283      0.106799   9.04154e-06  -5.35635e-06  -4.84988e-05   -3.0826e-05            -0   1.83419e-05   -3.5998e-05   3.45085e-05
           0.4       3.76991      0.105518   1.15845e-05   -6.2882e-06  -4.97431e-05  -3.56589e-05            -0   2.14101e-05  -2.94685e-05   3.94138e-05
           0.4       3.92699      0.104124   1.37638e-05  -6.56178e-06   -5.1114e-05  -3.68038e-05            -0   2.23327e-05  -2.23327e-05    4.0138e-05
           0.4       4.08407      0.102754   1.55507e-05  -6.16568e-06  -5.24755e-05  -3.43771e-05            -0   2.10655e-05  -1.53049e-05    3.6973e-05
           0.4       4.24115       0.10154   1.69368e-05   -5.1532e-06  -5.36978e-05  -2.88353e-05            -0    1.7777e-05  -9.05785e-06   3.05788e-05
           0.4       4.39823       0.10059   1.79257e-05  -3.63136e-06  -5.46684e-05  -2.08528e-05            -0   1.28149e-05  -4.16382e-06   2.17907e-05
           0.4       4.55531      0.099983   1.85259e-05  -1.74747e-06  -5.53006e-05   -1.1211e-05            -0   6.66191e-06  -1.05514e-06   1.14671e-05
           0.4       4.71239      0.099769   1.87439e-05    3.2463e-07  -5.55392e-05  -7.27138e-07            -0   -1.1014e-07   2.02323e-23   4.11174e-07
           0.4       4.86947     0.0999643   1.85812e-05   2.39779e-06  -5.53637e-05   9.77649e-06            -0  -6.88501e-06  -1.09048e-06  -1.06285e-05
           0.4       5.02655      0.100553   1.80327e-05    4.2842e-06  -5.47896e-05   1.94759e-05            -0  -1.30455e-05  -4.23873e-06  -2.09085e-05
           0.4       5.18363      0.101486   1.70882e-05   5.80833e-06  -5.38675e-05   2.75503e-05            -0  -1.80167e-05  -9.17998e-06  -2.96388e-05
           0.4       5.34071      0.102682   1.57366e-05   6.82057e-06  -5.26803e-05   3.32132e-05            -0  -2.13117e-05  -1.54838e-05  -3.59799e-05
           0.4       5.49779      0.104035   1.39724e-05   7.21174e-06  -5.13379e-05   3.57872e-05            -0  -2.25778e-05  -2.25778e-05  -3.91172e-05
           0.4       5.65487      0.105413   1.18038e-05   6.92717e-06  -4.99691e-05   3.48154e-05            -0  -2.16416e-05  -2.97871e-05  -3.84134e-05
           0.4       5.81195      0.106679   9.26094e-06   5.97798e-06  -4.87108e-05   3.01839e-05            -0  -1.85436e-05  -3.63939e-05  -3.35984e-05
           0.4       5.96903      0.107696    6.4011e-06    4.4463e-06  -4.76935e-05   2.22145e-05            -0   -1.3553e-05  -4.17118e-05  -2.49301e-05
           0.4       6.12611      0.108353   3.30991e-06   2.48141e-06  -4.70265e-05   1.16856e-05            -0  -7.15413e-06  -4.51694e-05  -1.32546e-05
           0.6             0     0.0937236   1.12995e-07   2.38568e-07  -3.23113e-05  -6.75593e-08            -0            -0  -7.47137e-05  -7.64714e-08
           0.6       0.15708     0.0933112  -4.00876e-06  -3.39489e-06  -3.26696e-05   -2.1288e-05            -0   1.15211e-05  -7.27416e-05   2.67569e-05
           0.6      0.314159     0.0921413  -7.92064e-06  -6.61474e-06  -3.37584e-05  -3.97702e-05            -0   2.17638e-05   -6.6982e-05   4.97916e-05
           0.6      0.471239     0.0903603  -1.14512e-05  -9.07533e-06   -3.5443e-05  -5.33171e-05            -0   2.96292e-05  -5.81505e-05   6.61611e-05
           0.6      0.628319     0.0881805  -1.44865e-05   -1.0543e-05  -3.75238e-05  -6.06474e-05            -0   3.43585e-05  -4.72904e-05   7.43896e-05
           0.6      0.785398     0.0858443  -1.69753e-05   -1.0915e-05  -3.97705e-05  -6.14733e-05            -0   3.55989e-05  -3.55989e-05   7.44226e-05
           0.6      0.942478     0.0835896  -1.89192e-05  -1.02123e-05  -4.19541e-05  -5.63367e-05            -0   3.33916e-05  -2.42604e-05   6.72925e-05
           0.6       1.09956      0.081624   -2.0354e-05  -8.55568e-06   -4.3871e-05  -4.63101e-05            -0   2.81049e-05  -1.43201e-05   5.46192e-05
           0.6       1.25664     0.0801102  -2.13301e-05  -6.13546e-06  -4.53584e-05  -3.26881e-05            -0   2.03441e-05  -6.61021e-06   3.81425e-05
           0.6       1.41372     0.0791617  -2.18955e-05  -3.18482e-06  -4.63001e-05  -1.67609e-05            -0   1.08649e-05  -1.72083e-06     1.941e-05
           0.6        1.5708     0.0788445  -2.20847e-05   4.03871e-08  -4.66277e-05   2.87254e-07            -0   5.03844e-07  -3.08516e-23  -3.33594e-07
           0.6       1.72788     0.0791799  -2.19112e-05   3.27454e-06  -4.63194e-05   1.73621e-05            -0  -9.86908e-06  -1.56311e-06  -2.00731e-05
           0.6       1.88496     0.0801466  -2.13649e-05   6.25101e-06  -4.53983e-05    3.3371e-05            -0  -1.93855e-05  -6.29874e-06  -3.88243e-05
           0.6       2.04204     0.0816791  -2.04133e-05    8.7109e-06  -4.39325e-05   4.71265e-05            -0  -2.72121e-05  -1.38653e-05  -5.54059e-05
           0.6       2.19911     0.0836642  -1.90069e-05   1.04162e-05   -4.2035e-05   5.73167e-05            -0  -3.25952e-05  -2.36818e-05  -6.82983e-05
           0.6       2.35619     0.0859388  -1.70919e-05   1.11707e-05   -3.9863e-05   6.25979e-05            -0  -3.49269e-05  -3.49269e-05  -7.57021e-05
           0.6       2.51327     0.0882941  -1.46283e-05   1.08481e-05  -3.76134e-05   6.18324e-05            -0  -3.38303e-05  -4.65635e-05  -7.58578e-05
           0.6       2.67035     0.0904898  -1.16129e-05   9.42404e-06  -3.55106e-05   5.44244e-05            -0  -2.92519e-05  -5.74102e-05  -6.75842e-05
           0.6       2.82743      0.092281  -8.09823e-06   7.00079e-06  -3.37837e-05   4.06486e-05            -0  -2.15313e-05  -6.62666e-05  -5.08686e-05
           0.6       2.98451     0.0934532  -4.20239e-06   3.81432e-06  -3.26348e-05   2.18249e-05            -0  -1.14167e-05  -7.20824e-05  -2.72487e-05
           0.6       3.14159     0.0938596  -1.01088e-07   2.13429e-07  -3.22051e-05   2.24399e-07            -0  -9.07873e-21  -7.41335e-05   2.45639e-07
           0.6       3.29867     0.0934493   3.99683e-06  -3.38855e-06  -3.25487e-05  -2.13169e-05            -0   1.14288e-05  -7.21589e-05   2.76653e-05
           0.6       3.45575     0.0922773    7.8846e-06  -6.57929e-06  -3.36213e-05  -3.99743e-05            -0   2.15785e-05  -6.64118e-05   5.10601e-05
           0.6       3.61283     0.0904938   1.13919e-05   -9.0123e-06   -3.5291e-05  -5.35111e-05            -0   2.93535e-05  -5.76094e-05   6.74056e-05
           0.6       3.76991     0.0883152   1.44073e-05  -1.04536e-05  -3.73625e-05   -6.0664e-05            -0   3.40004e-05  -4.67976e-05   7.51937e-05
           0.6       3.92699      0.085987   1.68836e-05  -1.08008e-05  -3.96109e-05  -6.12334e-05            -0    3.5174e-05   -3.5174e-05    7.4514e-05
           0.6       4.08407     0.0837469   1.88261e-05   -1.0075e-05   -4.1811e-05  -5.58969e-05            -0   3.29223e-05  -2.39195e-05   6.66789e-05
           0.6       4.24115     0.0817992    2.0273e-05  -8.39707e-06  -4.37601e-05  -4.58594e-05            -0    2.7617e-05  -1.40716e-05   5.36102e-05
           0.6       4.39823     0.0803009   2.12736e-05  -5.95679e-06  -4.52911e-05  -3.24903e-05            -0    1.9861e-05  -6.45324e-06   3.72401e-05
           0.6       4.55531     0.0793587   2.18718e-05  -2.98706e-06  -4.62806e-05  -1.70647e-05            -0   1.04026e-05  -1.64761e-06   1.91186e-05
           0.6       4.71239     0.0790334    2.2096e-05   2.55549e-07  -4.66514e-05  -6.66908e-07            -0   6.91993e-08  -1.27117e-23   3.06445e-07
           0.6       4.86947      0.079345   2.19543e-05   3.50343e-06  -4.63753e-05    1.5757e-05            -0  -1.02773e-05  -1.62777e-06  -1.84677e-05
           0.6       5.02655     0.0802742   2.14331e-05    6.4872e-06   -4.5473e-05   3.12558e-05            -0  -1.97729e-05  -6.42459e-06  -3.64895e-05
           0.6       5.18363     0.0817604   2.04983e-05   8.94544e-06  -4.40143e-05   4.47321e-05            -0  -2.75833e-05  -1.40544e-05  -5.27297e-05
           0.6       5.34071     0.0836964   1.91002e-05   1.06388e-05  -4.21166e-05   5.48917e-05            -0  -3.29502e-05  -2.39397e-05  -6.56667e-05
           0.6       5.49779     0.0859246   1.71855e-05   1.13712e-05   -3.9942e-05    6.0349e-05            -0  -3.52586e-05  -3.52586e-05  -7.33843e-05
           0.6       5.65487     0.0882397   1.47152e-05   1.10183e-05  -3.76912e-05   5.98971e-05            -0  -3.41252e-05  -4.69693e-05  -7.39792e-05
           0.6       5.81195      0.090403   1.16867e-05   9.55848e-06  -3.55902e-05   5.28775e-05            -0  -2.94929e-05  -5.78831e-05  -6.61829e-05
           0.6       5.96903     0.0921698   8.15421e-06    7.0974e-06  -3.38688e-05   3.95242e-05            -0  -2.17023e-05  -6.67929e-05  -4.99783e-05
           0.6       6.12611     0.0933257   4.23724e-06   3.87391e-06  -3.27288e-05   2.11303e-05            -0  -1.15057e-05  -7.26444e-05  -2.69362e-05
           0.8             0     0.0738971   1.03396e-07   1.77436e-07  -1.92777e-05   6.03464e-08            -0            -0  -8.61684e-05  -1.71623e-07
           0.8       0.15708     0.0733868  -4.17085e-06  -4.12322e-06  -1.97211e-05  -2.67075e-05            -0   1.32627e-05  -8.37373e-05   3.74309e-05
           0.8      0.314159     0.0719393  -8.16297e-06  -7.88662e-06  -2.10592e-05  -4.95439e-05            -0   2.49211e-05  -7.66993e-05   6.89114e-05
           0.8      0.471239     0.0697581  -1.16604e-05  -1.06859e-05  -2.31038e-05  -6.55381e-05            -0    3.3653e-05  -6.60478e-05   9.00757e-05
           0.8      0.628319      0.067128  -1.45453e-05  -1.22635e-05  -2.55869e-05  -7.32876e-05            -0   3.86335e-05  -5.31744e-05   9.92509e-05
           0.8      0.785398     0.0643584  -1.67953e-05  -1.25446e-05   -2.8216e-05   -7.2894e-05            -0   3.95899e-05  -3.95899e-05   9.71107e-05
           0.8      0.942478     0.0617347  -1.84586e-05  -1.16085e-05    -3.072e-05  -6.55538e-05            -0   3.67317e-05  -2.66872e-05   8.58659e-05
           0.8       1.09956     0.0594874  -1.96203e-05  -9.63915e-06  -3.28772e-05  -5.29901e-05            -0   3.06109e-05   -1.5597e-05   6.82913e-05
           0.8       1.25664      0.057782  -2.03716e-05  -6.87576e-06  -3.45242e-05  -3.69507e-05            -0   2.19743e-05  -7.13987e-06    4.6951e-05
           0.8       1.41372     0.0567236  -2.07893e-05  -3.57856e-06  -3.55539e-05  -1.89052e-05            -0     1.165e-05  -1.84519e-06    2.3769e-05
           0.8        1.5708     0.0563678  -2.09246e-05  -1.04633e-08  -3.59082e-05   3.37597e-08            -0    4.8228e-07  -2.95312e-23  -5.16325e-08
           0.8       1.72788     0.0567317  -2.07979e-05   3.56747e-06  -3.55706e-05   1.89989e-05            -0  -1.06919e-05  -1.69343e-06  -2.38179e-05
           0.8       1.88496     0.0577985  -2.03962e-05   6.89338e-06  -3.45629e-05   3.71401e-05            -0  -2.10396e-05  -6.83617e-06  -4.69288e-05
           0.8       2.04204     0.0595136   -1.9672e-05   9.70151e-06  -3.29451e-05   5.33746e-05            -0  -2.97269e-05  -1.51466e-05  -6.83805e-05
           0.8       2.19911     0.0617734  -1.85461e-05   1.17261e-05  -3.08202e-05   6.62284e-05            -0  -3.59347e-05  -2.61081e-05   -8.6379e-05
           0.8       2.35619     0.0644135  -1.69194e-05   1.27195e-05  -2.83423e-05   7.38815e-05            -0  -3.89169e-05  -3.89169e-05  -9.82759e-05
           0.8       2.51327      0.067202  -1.46981e-05   1.24892e-05   -2.5722e-05   7.44855e-05            -0  -3.81113e-05  -5.24557e-05  -0.000100999
           0.8       2.67035     0.0698498  -1.18289e-05   1.09504e-05  -2.32217e-05   6.67273e-05            -0  -3.32897e-05  -6.53347e-05   -9.1993e-05
           0.8       2.82743     0.0720422  -8.33749e-06   8.17815e-06  -2.11311e-05   5.04704e-05            -0  -2.47053e-05   -7.6035e-05  -7.04169e-05
           0.8       2.98451     0.0734903  -4.35116e-06   4.43628e-06  -1.97224e-05   2.71957e-05            -0  -1.31698e-05  -8.31511e-05  -3.80759e-05
           0.8       3.14159     0.0739897  -9.31655e-08   1.59879e-07   -1.9193e-05  -3.30131e-08            -0  -1.04924e-20  -8.56773e-05   4.79062e-07
           0.8       3.29867     0.0734685   4.15654e-06  -4.11462e-06  -1.96184e-05  -2.71718e-05            -0   1.31846e-05  -8.32442e-05   3.89377e-05
           0.8       3.45575     0.0720046   8.12201e-06  -7.85349e-06  -2.09337e-05  -5.01896e-05            -0   2.47625e-05  -7.62111e-05   7.09853e-05
           0.8       3.61283     0.0698074   1.15904e-05  -1.06281e-05  -2.29525e-05  -6.60626e-05            -0   3.34124e-05  -6.55755e-05   9.20628e-05
           0.8       3.76991     0.0671694    1.4447e-05  -1.21812e-05  -2.54129e-05  -7.33799e-05            -0   3.83161e-05  -5.27377e-05   0.000100377
           0.8       3.92699     0.0644064   1.66765e-05    -1.244e-05  -2.80321e-05  -7.23794e-05            -0   3.92141e-05  -3.92141e-05   9.68486e-05
           0.8       4.08407     0.0618052   1.83355e-05  -1.14857e-05  -3.05481e-05   -6.4499e-05            -0   3.63283e-05   -2.6394e-05   8.42136e-05
           0.8       4.24115     0.0595913   1.95139e-05  -9.50196e-06  -3.27422e-05  -5.17073e-05            -0   3.02156e-05  -1.53956e-05   6.58165e-05
           0.8       4.39823     0.0579201    2.0301e-05  -6.72565e-06  -3.44456e-05  -3.58936e-05            -0   2.16166e-05  -7.02365e-06    4.4572e-05
           0.8       4.55531     0.0568849    2.0765e-05  -3.41416e-06  -3.55378e-05  -1.85031e-05            -0   1.13448e-05  -1.79683e-06   2.23865e-05
           0.8       4.71239     0.0565327   2.09463e-05   1.70221e-07  -3.59455e-05  -4.69734e-07            -0     2.272e-07  -4.17359e-23    1.0105e-07
           0.8       4.86947     0.0568779   2.08567e-05     3.764e-06  -3.56416e-05    1.7596e-05            -0  -1.09118e-05  -1.72827e-06  -2.21274e-05
           0.8       5.02655     0.0579075   2.04794e-05   7.10093e-06  -3.46457e-05   3.50778e-05            -0  -2.12451e-05  -6.90296e-06  -4.41763e-05
           0.8       5.18363     0.0595752    1.9768e-05   9.91109e-06  -3.30231e-05   5.10199e-05            -0  -2.99366e-05  -1.52535e-05  -6.52742e-05
           0.8       5.34071     0.0617872    1.8646e-05   1.19265e-05  -3.08864e-05   6.39387e-05            -0  -3.61584e-05  -2.62706e-05  -8.35505e-05
           0.8       5.49779     0.0643863   1.70167e-05   1.28999e-05  -2.83981e-05   7.19004e-05            -0  -3.91512e-05  -3.91512e-05  -9.60592e-05
           0.8       5.65487     0.0671441    1.4787e-05   1.26407e-05  -2.57732e-05   7.29142e-05            -0  -3.83397e-05    -5.277e-05  -9.94071e-05
           0.8       5.81195     0.0697711   1.19038e-05   1.10675e-05  -2.32749e-05   6.55718e-05            -0  -3.34879e-05  -6.57238e-05  -9.08859e-05
           0.8       5.96903     0.0719512   8.39334e-06   8.25932e-06  -2.11915e-05   4.97181e-05            -0    -2.485e-05  -7.64805e-05  -6.97323e-05
           0.8       6.12611     0.0733945   4.38488e-06   4.48363e-06  -1.97933e-05   2.68594e-05            -0  -1.32456e-05  -8.36292e-05  -3.79453e-05
             1             0     0.0534041   7.92862e-08    1.1879e-07    -9.911e-06   6.72612e-08            -0            -0  -8.08252e-05  -1.19878e-07
             1       0.15708     0.0528923  -3.72159e-06  -4.00516e-06  -1.03558e-05   -2.6985e-05            -0   1.24131e-05  -7.83734e-05   4.11433e-05
             1      0.314159     0.0514486  -7.21166e-06  -7.56313e-06  -1.16883e-05  -4.95669e-05            -0   2.31834e-05  -7.13512e-05   7.48372e-05
             1      0.471239     0.0492983  -1.01736e-05  -1.01291e-05  -1.36953e-05  -6.46301e-05            -0   3.10187e-05  -6.08776e-05   9.62325e-05
             1      0.628319     0.0467456  -1.25092e-05  -1.14792e-05  -1.60859e-05  -7.10126e-05            -0    3.5207e-05  -4.84583e-05   0.000103973
             1      0.785398     0.0441059  -1.42314e-05  -1.15928e-05  -1.85614e-05  -6.92891e-05            -0   3.56375e-05  -3.56375e-05   9.95813e-05
             1      0.942478     0.0416522  -1.54257e-05     -1.06e-05  -2.08661e-05   -6.1134e-05            -0   3.26688e-05  -2.37353e-05   8.61814e-05
             1       1.09956      0.039588  -1.62053e-05  -8.71369e-06  -2.28098e-05  -4.85756e-05            -0   2.69349e-05   -1.3724e-05   6.71952e-05
             1       1.25664     0.0380452  -1.66775e-05  -6.17233e-06  -2.42674e-05   -3.3429e-05            -0   1.91714e-05  -6.22915e-06   4.54577e-05
             1       1.41372     0.0370975   -1.6925e-05  -3.20722e-06  -2.51659e-05  -1.70125e-05            -0   1.01043e-05  -1.60036e-06   2.28188e-05
             1        1.5708     0.0367785  -1.70004e-05  -3.23117e-08  -2.54708e-05  -1.27223e-07            -0   4.07175e-07  -2.49323e-23   1.37193e-07
             1       1.72788     0.0370974  -1.69251e-05   3.15083e-06  -2.51751e-05   1.67654e-05            -0  -9.28987e-06  -1.47137e-06   -2.2419e-05
             1       1.88496      0.038045   -1.6688e-05   6.14072e-06  -2.42942e-05    3.3241e-05            -0  -1.83632e-05  -5.96657e-06  -4.48356e-05
             1       2.04204      0.039589  -1.62417e-05   8.72241e-06  -2.28666e-05   4.85732e-05            -0  -2.61547e-05  -1.33265e-05  -6.65951e-05
             1       2.19911     0.0416585  -1.55008e-05   1.06604e-05  -2.09612e-05   6.14735e-05            -0  -3.19538e-05  -2.32158e-05  -8.60965e-05
             1       2.35619     0.0441242  -1.43473e-05   1.17076e-05   -1.8692e-05   7.00469e-05            -0  -3.50298e-05  -3.50298e-05  -0.000100421
             1       2.51327     0.0467816  -1.26543e-05   1.16401e-05  -1.62344e-05   7.20892e-05            -0  -3.47382e-05   -4.7813e-05  -0.000105715
             1       2.67035     0.0493528  -1.03286e-05   1.03195e-05   -1.3833e-05   6.57496e-05            -0  -3.06982e-05  -6.02487e-05  -9.83289e-05
             1       2.82743      0.051515  -7.36088e-06   7.76726e-06  -1.17836e-05   5.03955e-05            -0  -2.29977e-05  -7.07796e-05  -7.64743e-05
             1       2.98451     0.0529576  -3.86375e-06   4.21658e-06  -1.03826e-05   2.73049e-05            -0  -1.23349e-05  -7.78797e-05  -4.17124e-05
             1       3.14159     0.0534547   -7.1076e-08   1.06489e-07  -9.85409e-06  -2.44007e-07            -0  -9.84815e-21  -8.04162e-05    6.7611e-07
             1       3.29867     0.0529252   3.70939e-06  -3.99806e-06  -1.02839e-05  -2.76915e-05            -0   1.23486e-05  -7.79659e-05   4.29509e-05
             1       3.45575     0.0514567   7.17529e-06  -7.53642e-06  -1.15942e-05  -5.04917e-05            -0   2.30506e-05  -7.09424e-05   7.73771e-05
             1       3.61283     0.0492811   1.01069e-05  -1.00801e-05  -1.35712e-05  -6.54071e-05            -0   3.08116e-05  -6.04711e-05   9.86797e-05
             1       3.76991     0.0467129    1.2409e-05  -1.14066e-05  -1.59302e-05  -7.12273e-05            -0   3.49277e-05  -4.80739e-05   0.000105303
             1       3.92699     0.0440766   1.41044e-05  -1.14999e-05  -1.83851e-05   -6.8686e-05            -0   3.53062e-05  -3.53062e-05   9.90867e-05
             1       4.08407     0.0416481   1.52914e-05  -1.04945e-05   -2.0694e-05  -5.97696e-05            -0   3.23232e-05  -2.34842e-05   8.38589e-05
             1       4.24115     0.0396253   1.60906e-05  -8.60304e-06  -2.26733e-05  -4.68292e-05            -0   2.66182e-05  -1.35627e-05   6.37877e-05
             1       4.39823     0.0381272   1.66059e-05  -6.05918e-06  -2.41914e-05  -3.18634e-05            -0   1.89159e-05  -6.14616e-06   4.21453e-05
             1       4.55531     0.0372129   1.69072e-05  -3.08825e-06  -2.51579e-05  -1.61551e-05            -0   9.92103e-06  -1.57134e-06   2.07287e-05
             1       4.71239     0.0369054   1.70316e-05   9.81523e-08  -2.55175e-05  -2.74297e-07            -0   2.85868e-07   -5.2513e-23  -9.18497e-08
             1       4.86947     0.0372105   1.69897e-05   3.29571e-06  -2.52501e-05   1.56404e-05            -0  -9.37327e-06  -1.48458e-06  -2.08391e-05
             1       5.02655     0.0381242   1.67686e-05   6.29717e-06  -2.43704e-05   3.14476e-05            -0  -1.84372e-05  -5.99062e-06  -4.20971e-05
             1       5.18363     0.0396249   1.63259e-05   8.88264e-06  -2.29264e-05   4.65591e-05            -0   -2.6245e-05  -1.33725e-05  -6.36167e-05
             1       5.34071     0.0416535   1.55826e-05   1.08146e-05  -2.10008e-05   5.96432e-05            -0  -3.20766e-05   -2.3305e-05  -8.36515e-05
             1       5.49779     0.0440886   1.44249e-05   1.18466e-05  -1.87176e-05   6.86274e-05            -0  -3.51866e-05  -3.51866e-05  -9.88366e-05
             1       5.65487     0.0467281   1.27259e-05   1.17568e-05  -1.62561e-05   7.11045e-05            -0  -3.49126e-05  -4.80531e-05  -0.000104846
             1       5.81195     0.0492915   1.03899e-05   1.04092e-05  -1.38591e-05   6.51085e-05            -0  -3.08614e-05  -6.05689e-05  -9.78198e-05
             1       5.96903      0.051452   7.40699e-06   7.82849e-06  -1.18187e-05   5.00259e-05            -0  -2.31204e-05  -7.11572e-05  -7.61398e-05
             1       6.12611     0.0528977   3.89142e-06   4.25134e-06  -1.04281e-05   2.72333e-05            -0   -1.2399e-05  -7.82841e-05  -4.17375e-05
           1.2             0     0.0358007   5.33145e-08   7.27974e-08  -4.27749e-06   3.44443e-09            -0            -0  -6.58591e-05   9.29789e-09
           1.2       0.15708     0.0353586   -2.9549e-06  -3.34637e-06  -4.66358e-06  -2.33748e-05            -0   1.00905e-05  -6.37088e-05   3.79982e-05
           1.2      0.314159     0.0341222  -5.66922e-06  -6.25153e-06  -5.80998e-06  -4.24622e-05            -0   1.87221e-05  -5.76208e-05   6.82714e-05
           1.2      0.471239     0.0323029   -7.8978e-06  -8.27666e-06  -7.50977e-06  -5.45606e-05            -0   2.48022e-05  -4.86771e-05   8.64062e-05
           1.2      0.628319      0.030177  -9.57248e-06  -9.25942e-06  -9.49251e-06  -5.89133e-05            -0   2.78115e-05  -3.82793e-05   9.16225e-05
           1.2      0.785398     0.0280176  -1.07323e-05  -9.22736e-06  -1.14969e-05  -5.64163e-05            -0   2.77864e-05  -2.77864e-05   8.60007e-05
           1.2      0.942478     0.0260472  -1.14777e-05  -8.33263e-06  -1.33176e-05  -4.88635e-05            -0   2.51506e-05   -1.8273e-05   7.29433e-05
           1.2       1.09956     0.0244185  -1.19233e-05  -6.77811e-06  -1.48184e-05  -3.81819e-05            -0   2.05063e-05  -1.04485e-05   5.58144e-05
           1.2       1.25664     0.0232192  -1.21685e-05  -4.76477e-06  -1.59222e-05  -2.59313e-05            -0   1.44702e-05  -4.70164e-06   3.71647e-05
           1.2       1.41372       0.02249  -1.22849e-05  -2.46774e-06  -1.65925e-05  -1.31073e-05            -0   7.58669e-06  -1.20161e-06   1.84685e-05
           1.2        1.5708     0.0222448  -1.23159e-05  -3.46186e-08  -1.68165e-05  -1.74765e-07            -0   3.11379e-07  -1.90665e-23   1.88637e-07
           1.2       1.72788     0.0224858  -1.22792e-05   2.40398e-06  -1.65946e-05   1.27431e-05            -0  -6.95966e-06   -1.1023e-06  -1.79174e-05
           1.2       1.88496     0.0232102  -1.21676e-05   4.71836e-06  -1.59359e-05   2.55739e-05            -0   -1.3837e-05  -4.49592e-06  -3.62761e-05
           1.2       2.04204     0.0244056  -1.19438e-05    6.7622e-06  -1.48579e-05   3.79588e-05            -0   -1.9882e-05  -1.01304e-05  -5.48385e-05
           1.2       2.19911     0.0260347  -1.15342e-05   8.35861e-06  -1.33942e-05   4.89615e-05            -0   -2.4568e-05  -1.78497e-05  -7.24502e-05
           1.2       2.35619     0.0280132  -1.08284e-05    9.2992e-06  -1.16106e-05     5.695e-05            -0  -2.72861e-05  -2.72861e-05  -8.64981e-05
           1.2       2.51327     0.0301882  -9.69586e-06   9.36937e-06  -9.62778e-06   5.98012e-05            -0  -2.74256e-05  -3.77481e-05  -9.31386e-05
           1.2       2.67035     0.0323321  -8.02615e-06   8.40735e-06   -7.6393e-06   5.55134e-05            -0  -2.45408e-05  -4.81641e-05  -8.83558e-05
           1.2       2.82743     0.0341628  -5.78375e-06   6.38535e-06  -5.90416e-06   4.31184e-05            -0  -1.85722e-05  -5.71595e-05  -6.97529e-05
           1.2       2.98451     0.0353972  -3.05337e-06   3.47677e-06   -4.6998e-06   2.35092e-05            -0  -1.00273e-05    -6.331e-05  -3.83518e-05
           1.2       3.14159     0.0358229  -4.62405e-08   6.31383e-08  -4.24406e-06  -3.44494e-07            -0  -8.02391e-21  -6.55202e-05   7.66469e-07
           1.2       3.29867     0.0353629   2.94719e-06   -3.3425e-06  -4.62074e-06  -2.41006e-05            -0   1.00375e-05  -6.33743e-05   3.97574e-05
           1.2       3.45575     0.0341007   5.64231e-06  -6.23229e-06  -5.75027e-06  -4.34333e-05            -0   1.86116e-05  -5.72806e-05   7.08031e-05
           1.2       3.61283     0.0322536   7.84312e-06  -8.23731e-06  -7.42255e-06  -5.54156e-05            -0   2.46252e-05  -4.83297e-05   8.88657e-05
           1.2       3.76991     0.0301088   9.48365e-06  -9.19736e-06  -9.37159e-06  -5.92131e-05            -0   2.75677e-05  -3.79437e-05   9.29384e-05
           1.2       3.92699     0.0279499   1.06143e-05  -9.14684e-06  -1.13496e-05  -5.58767e-05            -0   2.74966e-05  -2.74966e-05   8.54407e-05
           1.2       4.08407     0.0260028   1.13507e-05  -8.24413e-06  -1.31676e-05  -4.75252e-05            -0   2.48553e-05  -1.80584e-05   7.05178e-05
           1.2       4.24115     0.0244145   1.18164e-05  -6.69207e-06  -1.46983e-05  -3.64207e-05            -0   2.02504e-05  -1.03181e-05   5.22978e-05
           1.2       4.39823     0.0232601   1.21061e-05  -4.68487e-06  -1.58586e-05  -2.43073e-05            -0   1.42838e-05  -4.64109e-06   3.37511e-05
           1.2       4.55531     0.0225657   1.22759e-05  -2.38945e-06  -1.65923e-05  -1.21372e-05            -0   7.47574e-06  -1.18404e-06    1.6266e-05
           1.2       4.71239     0.0223342   1.23512e-05   5.00675e-08  -1.68648e-05  -1.37356e-07            -0   2.60602e-07  -4.78718e-23  -2.04566e-07
           1.2       4.86947     0.0225652   1.23396e-05   2.49992e-06  -1.66629e-05   1.18913e-05            -0  -6.97597e-06  -1.10488e-06  -1.65932e-05
           1.2       5.02655     0.0232612   1.22338e-05   4.82394e-06  -1.59966e-05   2.41509e-05            -0   -1.3846e-05  -4.49885e-06  -3.39119e-05
           1.2       5.18363     0.0244207   1.20047e-05   6.87102e-06  -1.48958e-05   3.64082e-05            -0  -1.99082e-05  -1.01437e-05  -5.23679e-05
           1.2       5.34071     0.0260181   1.15881e-05   8.46332e-06  -1.34091e-05   4.76664e-05            -0  -2.46296e-05  -1.78945e-05  -7.06418e-05
           1.2       5.49779     0.0279765   1.08783e-05   9.39398e-06  -1.16122e-05   5.60934e-05            -0  -2.73894e-05  -2.73894e-05  -8.56319e-05
           1.2       5.65487     0.0301442   9.74375e-06   9.44997e-06  -9.62811e-06   5.93412e-05            -0  -2.75584e-05  -3.79308e-05  -9.29647e-05
           1.2       5.81195     0.0322893   8.06973e-06   8.47042e-06   -7.6466e-06   5.52886e-05            -0  -2.46747e-05  -4.84268e-05   -8.8389e-05
           1.2       5.96903     0.0341247   5.81807e-06   6.42907e-06  -5.92128e-06   4.30139e-05            -0  -1.86759e-05  -5.74786e-05  -6.97218e-05
           1.2       6.12611      0.035365   3.07457e-06   3.50197e-06  -4.72578e-06   2.35607e-05            -0  -1.00813e-05  -6.36509e-05  -3.84579e-05
           1.4             0     0.0225711   3.24086e-08   4.14409e-08   -1.3814e-06  -6.22764e-08            -0            -0   -4.8523e-05   1.19721e-07
           1.4       0.15708     0.0222291  -2.14534e-06  -2.51087e-06  -1.68309e-06  -1.80824e-05            -0    7.4157e-06  -4.68209e-05   3.08665e-05
           1.4      0.314159     0.0212822  -4.07581e-06  -4.64494e-06   -2.5699e-06  -3.24708e-05            -0   1.36653e-05  -4.20575e-05   5.47941e-05
           1.4      0.471239      0.019906  -5.60765e-06   -6.0792e-06  -3.86331e-06  -4.11181e-05            -0   1.79175e-05  -3.51651e-05   6.82971e-05
           1.4      0.628319     0.0183225  -6.70104e-06  -6.71216e-06  -5.33932e-06  -4.36474e-05            -0   1.98408e-05  -2.73086e-05    7.1138e-05
           1.4      0.785398     0.0167421  -7.40635e-06  -6.59889e-06  -6.79443e-06  -4.10474e-05            -0   1.95583e-05  -1.95583e-05   6.55162e-05
           1.4      0.942478     0.0153257  -7.81839e-06  -5.88407e-06  -8.08242e-06  -3.49282e-05            -0   1.74747e-05  -1.26961e-05   5.45324e-05
           1.4       1.09956     0.0141745  -8.03526e-06  -4.73545e-06  -9.11873e-06  -2.68602e-05            -0   1.40873e-05  -7.17786e-06   4.09987e-05
           1.4       1.25664     0.0133388  -8.13572e-06   -3.3027e-06  -9.86541e-06  -1.80086e-05            -0     9.855e-06  -3.20208e-06   2.68868e-05
           1.4       1.41372     0.0128358  -8.17324e-06   -1.7036e-06  -1.03116e-05  -9.03407e-06            -0   5.14175e-06  -8.14374e-07   1.32168e-05
           1.4        1.5708     0.0126669  -8.17877e-06  -2.79534e-08  -1.04582e-05  -1.53925e-07            -0   2.19143e-07  -1.34186e-23   1.57239e-07
           1.4       1.72788     0.0128305   -8.1652e-06   1.65061e-06  -1.03096e-05   8.69813e-06            -0  -4.69775e-06  -7.44051e-07   -1.2721e-05
           1.4       1.88496     0.0133275  -8.12855e-06   3.25981e-06  -9.86971e-06    1.7641e-05            -0  -9.39955e-06   -3.0541e-06  -2.60226e-05
           1.4       2.04204     0.0141575   -8.0438e-06    4.7126e-06  -9.14262e-06   2.65706e-05            -0  -1.36294e-05   -6.9445e-06  -3.99795e-05
           1.4       2.19911     0.0153068  -7.85666e-06   5.89159e-06  -8.13744e-06   3.48985e-05            -0  -1.70397e-05    -1.238e-05  -5.38943e-05
           1.4       2.35619     0.0167285  -7.47865e-06   6.64174e-06  -6.88233e-06    4.1403e-05            -0  -1.91804e-05  -1.91804e-05  -6.57605e-05
           1.4       2.51327     0.0183219  -6.79665e-06   6.78453e-06  -5.44772e-06   4.43295e-05            -0  -1.95482e-05  -2.69057e-05  -7.23252e-05
           1.4       2.67035      0.019921   -5.7052e-06   6.16534e-06  -3.96901e-06   4.18642e-05            -0  -1.77198e-05  -3.47771e-05  -6.98994e-05
           1.4       2.82743     0.0213073  -4.15664e-06   4.72813e-06  -2.64834e-06   3.29444e-05            -0  -1.35521e-05  -4.17091e-05   -5.5969e-05
           1.4       2.98451     0.0222516  -2.20682e-06   2.58507e-06   -1.7171e-06   1.80809e-05            -0  -7.36726e-06  -4.65151e-05  -3.10044e-05
           1.4       3.14159     0.0225779  -2.60366e-08   3.32931e-08  -1.36378e-06  -3.47506e-07            -0   -5.9091e-21  -4.82515e-05    7.3702e-07
           1.4       3.29867     0.0222215   2.14188e-06  -2.50986e-06   -1.6612e-06  -1.86907e-05            -0   7.37355e-06  -4.65548e-05   3.23477e-05
           1.4       3.45575     0.0212525    4.0585e-06   -4.6322e-06  -2.53745e-06  -3.33182e-05            -0   1.35763e-05  -4.17837e-05   5.69666e-05
           1.4       3.61283     0.0198514   5.56753e-06  -6.04917e-06  -3.80922e-06  -4.18954e-05            -0   1.77718e-05  -3.48792e-05   7.04175e-05
           1.4       3.76991     0.0182501   6.63032e-06  -6.66164e-06  -5.25501e-06  -4.39611e-05            -0   1.96371e-05  -2.70281e-05   7.22603e-05
           1.4       3.92699     0.0166684   7.30819e-06   -6.5323e-06  -6.68352e-06  -4.06361e-05            -0    1.9316e-05   -1.9316e-05   6.50087e-05
           1.4       4.08407     0.0152707   7.71125e-06  -5.81281e-06  -7.96485e-06  -3.38197e-05            -0   1.72322e-05  -1.25199e-05   5.24258e-05
           1.4       4.24115     0.0141533   7.94628e-06  -4.67093e-06   -9.0239e-06  -2.53766e-05            -0   1.38853e-05  -7.07492e-06   3.79794e-05
           1.4       4.39823     0.0133557   8.08703e-06  -3.24887e-06  -9.81744e-06  -1.66266e-05            -0   9.71823e-06  -3.15764e-06    2.3975e-05
           1.4       4.55531     0.0128823   8.17111e-06  -1.65552e-06  -1.03164e-05  -8.18425e-06            -0   5.07124e-06  -8.03205e-07   1.13297e-05
           1.4       4.71239     0.0127258   8.21248e-06   2.29423e-08  -1.05013e-05  -5.90246e-08            -0   1.98278e-07  -3.64231e-23  -2.32065e-07
           1.4       4.86947     0.0128824     8.215e-06    1.7095e-06  -1.03647e-05   8.08667e-06            -0  -4.69131e-06  -7.43031e-07  -1.17144e-05
           1.4       5.02655     0.0133574   8.17658e-06   3.32551e-06  -9.91293e-06    1.6598e-05            -0  -9.38641e-06  -3.04983e-06  -2.42032e-05
           1.4       5.18363     0.0141602   8.08145e-06   4.77991e-06  -9.16236e-06   2.54709e-05            -0   -1.3628e-05  -6.94381e-06  -3.81425e-05
           1.4       5.34071     0.0152867   7.88528e-06    5.9556e-06  -8.13616e-06   3.40595e-05            -0  -1.70668e-05  -1.23998e-05   -5.2695e-05
           1.4       5.49779     0.0166964   7.50445e-06   6.69987e-06  -6.87084e-06   4.09599e-05            -0  -1.92456e-05  -1.92456e-05  -6.54217e-05
           1.4       5.65487     0.0182888   6.82408e-06   6.83542e-06  -5.43734e-06   4.42098e-05            -0  -1.96452e-05  -2.70393e-05  -7.25777e-05
           1.4       5.81195     0.0198936   5.73337e-06   6.20703e-06  -3.96652e-06    4.1885e-05            -0   -1.7825e-05  -3.49835e-05  -7.02437e-05
           1.4       5.96903     0.0212866    4.1808e-06   4.75843e-06  -2.65505e-06    3.2977e-05            -0  -1.36361e-05  -4.19675e-05  -5.61119e-05
           1.4       6.12611     0.0222369    2.2227e-06   2.60348e-06  -1.73072e-06   1.81603e-05            -0  -7.41108e-06  -4.67917e-05  -3.11292e-05
           1.6             0     0.0135505   1.81627e-08   2.21423e-08  -1.22712e-07  -9.71431e-08            -0            -0  -3.31865e-05   1.70595e-07
           1.6       0.15708     0.0133071  -1.45371e-06  -1.74037e-06  -3.40652e-07   -1.2852e-05            -0   5.05877e-06  -3.19398e-05    2.2777e-05
           1.6      0.314159     0.0126402   -2.7354e-06  -3.18982e-06  -9.74223e-07  -2.28118e-05            -0   9.25705e-06  -2.84903e-05   3.99677e-05
           1.6      0.471239     0.0116828  -3.71738e-06  -4.12695e-06  -1.88277e-06  -2.84735e-05            -0   1.20109e-05  -2.35726e-05     4.909e-05
           1.6      0.628319     0.0105978  -4.38066e-06  -4.49666e-06   -2.8967e-06  -2.97257e-05            -0   1.31319e-05  -1.80745e-05   5.02661e-05
           1.6      0.785398    0.00953319  -4.77461e-06  -4.36094e-06  -3.87088e-06  -2.74709e-05            -0   1.27704e-05  -1.27704e-05   4.54692e-05
           1.6      0.942478    0.00859547   -4.9771e-06  -3.83953e-06  -4.71043e-06  -2.29841e-05            -0   1.12619e-05  -8.18222e-06   3.71856e-05
           1.6       1.09956    0.00784551  -5.06251e-06  -3.05713e-06  -5.36904e-06  -1.74085e-05            -0   8.97642e-06  -4.57371e-06   2.75012e-05
           1.6       1.25664    0.00730847  -5.08694e-06  -2.11525e-06  -5.83339e-06  -1.15276e-05            -0   6.22582e-06  -2.02289e-06    1.7776e-05
           1.6       1.41372    0.00698835  -5.08642e-06  -1.08623e-06  -6.10617e-06  -5.73702e-06            -0     3.233e-06  -5.12057e-07   8.64152e-06
           1.6        1.5708    0.00688111  -5.08094e-06  -1.94051e-08  -6.19423e-06  -1.10628e-07            -0   1.43845e-07  -8.80797e-24   1.03053e-07
           1.6       1.72788    0.00698382  -5.07876e-06   1.04857e-06  -6.10267e-06   5.48452e-06            -0  -2.94003e-06  -4.65655e-07  -8.27809e-06
           1.6       1.88496    0.00729853  -5.07812e-06   2.08247e-06  -5.83274e-06   1.12272e-05            -0  -5.92114e-06  -1.92389e-06  -1.70839e-05
           1.6       2.04204    0.00783014  -5.06404e-06   3.03607e-06  -5.38187e-06   1.71444e-05            -0  -8.66458e-06  -4.41482e-06  -2.66397e-05
           1.6       2.19911    0.00857756  -5.00076e-06    3.8387e-06  -4.74668e-06   2.29092e-05            -0  -1.09606e-05  -7.96336e-06  -3.65901e-05
           1.6       2.35619     0.0095187  -4.82491e-06   4.38543e-06  -3.93312e-06   2.76988e-05            -0  -1.25055e-05  -1.25055e-05  -4.55638e-05
           1.6       2.51327     0.0105932  -4.44941e-06   4.54275e-06  -2.97584e-06   3.02183e-05            -0  -1.29256e-05  -1.77905e-05  -5.11219e-05
           1.6       2.67035     0.0116907  -3.78658e-06   4.18189e-06  -1.96075e-06   2.90182e-05            -0  -1.18714e-05  -2.32989e-05  -5.02879e-05
           1.6       2.82743     0.0126562  -2.78882e-06   3.23942e-06  -1.03234e-06   2.31297e-05            -0   -9.1769e-06  -2.82436e-05  -4.08146e-05
           1.6       2.98451     0.0133206   -1.4889e-06   1.77959e-06  -3.67209e-07   1.27796e-05            -0  -5.02373e-06  -3.17186e-05   -2.2772e-05
           1.6       3.14159     0.0135507  -1.26025e-08   1.53638e-08  -1.14234e-07  -2.94738e-07            -0  -4.03894e-21  -3.29804e-05   6.25013e-07
           1.6       3.29867     0.0132971   1.45303e-06  -1.74102e-06  -3.31247e-07  -1.32999e-05            -0   5.02694e-06  -3.17388e-05   2.39006e-05
           1.6       3.45575     0.0126136   2.72542e-06  -3.18187e-06  -9.59332e-07  -2.34634e-05            -0   9.18918e-06  -2.82814e-05   4.16364e-05
           1.6       3.61283     0.0116366   3.69026e-06  -4.10517e-06  -1.85269e-06  -2.90917e-05            -0   1.18978e-05  -2.33507e-05   5.07189e-05
           1.6       3.76991     0.0105372   4.32885e-06   -4.4579e-06  -2.84259e-06  -2.99981e-05            -0    1.2972e-05  -1.78544e-05   5.11175e-05
           1.6       3.92699    0.00947075   4.69983e-06  -4.30913e-06  -3.79377e-06  -2.71881e-05            -0   1.25805e-05  -1.25805e-05   4.50661e-05
           1.6       4.08407     0.0085466   4.89456e-06  -3.78519e-06  -4.62553e-06  -2.21658e-05            -0   1.10745e-05  -8.04609e-06   3.55733e-05
           1.6       4.24115    0.00782197   4.99489e-06  -3.01079e-06  -5.30014e-06  -1.63029e-05            -0   8.82484e-06  -4.49648e-06   2.52202e-05
           1.6       4.39823    0.00731351   5.05211e-06  -2.08042e-06  -5.80007e-06  -1.04957e-05            -0   6.12812e-06  -1.99115e-06   1.55965e-05
           1.6       4.55531    0.00701572   5.08825e-06  -1.05824e-06  -6.11285e-06  -5.09721e-06            -0   3.18695e-06  -5.04764e-07   7.23286e-06
           1.6       4.71239    0.00691795   5.10905e-06    9.4907e-09   -6.2285e-06    -2.063e-08            -0   1.34185e-07  -2.46494e-23  -2.04674e-07
           1.6       4.86947    0.00701574   5.11598e-06   1.08284e-06  -6.14318e-06   5.06845e-06            -0  -2.93031e-06  -4.64115e-07  -7.57443e-06
           1.6       5.02655    0.00731484   5.10982e-06   2.12096e-06  -5.86088e-06   1.05136e-05            -0  -5.90524e-06  -1.91873e-06  -1.58059e-05
           1.6       5.18363    0.00782721   5.08419e-06   3.07463e-06  -5.38979e-06   1.64139e-05            -0  -8.65422e-06  -4.40955e-06  -2.53826e-05
           1.6       5.34071    0.00855925   5.01216e-06    3.8743e-06    -4.738e-06   2.23988e-05            -0  -1.09691e-05   -7.9695e-06  -3.58524e-05
           1.6       5.49779    0.00949366   4.83465e-06   4.41779e-06  -3.91755e-06   2.75035e-05            -0  -1.25435e-05  -1.25435e-05  -4.55142e-05
           1.6       5.65487     0.0105701   4.46278e-06   4.57249e-06  -2.96264e-06   3.02652e-05            -0   -1.2992e-05   -1.7882e-05  -5.15313e-05
           1.6       5.81195     0.0116742   3.80357e-06   4.20816e-06  -1.95482e-06   2.91414e-05            -0  -1.19488e-05  -2.34509e-05   -5.0725e-05
           1.6       5.96903     0.0126462   2.80529e-06   3.25998e-06  -1.03402e-06   2.32106e-05            -0  -9.24076e-06  -2.84401e-05   -4.1015e-05
           1.6       6.12611     0.0133152   1.50062e-06     1.793e-06  -3.73909e-07   1.28463e-05            -0  -5.05726e-06  -3.19303e-05  -2.28818e-05
           1.8             0    0.00782601   9.49056e-09   1.11658e-08   3.00888e-07  -1.01005e-07            -0            -0  -2.14533e-05   1.69596e-07
           1.8       0.15708    0.00766342  -9.33555e-07   -1.1362e-06   1.52625e-07  -8.56378e-06            -0   3.26166e-06  -2.05933e-05    1.5625e-05
           1.8      0.314159    0.00722284   -1.7402e-06  -2.06393e-06  -2.73302e-07  -1.50266e-05            -0   5.92651e-06  -1.82399e-05   2.71155e-05
           1.8      0.471239    0.00659783  -2.33634e-06  -2.63977e-06  -8.73765e-07   -1.8492e-05            -0   7.60879e-06  -1.49331e-05   3.28357e-05
           1.8      0.628319    0.00590009  -2.71567e-06  -2.83837e-06  -1.52901e-06  -1.89935e-05            -0   8.21339e-06  -1.13048e-05   3.30751e-05
           1.8      0.785398    0.00522673  -2.91973e-06  -2.71553e-06  -2.14243e-06  -1.72589e-05            -0   7.87965e-06  -7.87965e-06   2.94116e-05
           1.8      0.942478    0.00464346  -3.00643e-06  -2.36089e-06  -2.65681e-06  -1.42089e-05            -0   6.85903e-06  -4.98338e-06   2.36585e-05
           1.8       1.09956    0.00418413  -3.02747e-06  -1.85994e-06  -3.04988e-06  -1.06079e-05            -0   5.40587e-06  -2.75443e-06   1.72303e-05
           1.8       1.25664    0.00385948  -3.01971e-06   -1.2767e-06  -3.32073e-06  -6.94099e-06            -0   3.71765e-06  -1.20794e-06   1.09857e-05
           1.8       1.41372    0.00366778   -3.0057e-06  -6.52538e-07  -3.47698e-06  -3.42633e-06            -0   1.92165e-06  -3.04359e-07   5.28153e-06
           1.8        1.5708    0.00360373  -2.99739e-06   -1.2213e-08  -3.52647e-06  -7.02002e-08            -0   8.91199e-08  -5.45702e-24   5.73283e-08
           1.8       1.72788    0.00366446  -2.99964e-06    6.2832e-07  -3.47358e-06   3.25841e-06            -0  -1.73933e-06  -2.75483e-07  -5.04696e-06
           1.8       1.88496    0.00385207  -3.01182e-06   1.25429e-06  -3.31826e-06   6.72579e-06            -0  -3.52577e-06  -1.14559e-06  -1.04955e-05
           1.8       2.04204    0.00417243  -3.02581e-06   1.84371e-06  -3.05596e-06   1.04044e-05            -0  -5.20633e-06  -2.65276e-06  -1.65919e-05
           1.8       2.19911    0.00462946  -3.01999e-06   2.35726e-06  -2.67916e-06   1.41328e-05            -0  -6.66324e-06  -4.84113e-06  -2.31897e-05
           1.8       2.35619    0.00521488  -2.95262e-06   2.72905e-06  -2.18363e-06   1.74007e-05            -0   -7.7054e-06   -7.7054e-06  -2.94327e-05
           1.8       2.51327    0.00589536  -2.76223e-06   2.86695e-06  -1.58287e-06   1.93306e-05            -0   -8.0768e-06  -1.11168e-05  -3.36527e-05
           1.8       2.67035    0.00660232  -2.38278e-06    2.6739e-06  -9.27131e-07   1.88668e-05            -0  -7.51621e-06  -1.47514e-05   -3.3668e-05
           1.8       2.82743    0.00723323  -1.77374e-06   2.09256e-06   -3.1287e-07   1.52282e-05            -0    -5.873e-06  -1.80752e-05  -2.76847e-05
           1.8       2.98451    0.00767173  -9.52183e-07   1.15548e-06   1.34209e-07   8.47075e-06            -0   -3.2377e-06   -2.0442e-05  -1.55542e-05
           1.8       3.14159    0.00782398  -4.96161e-09    5.8374e-09   3.04648e-07  -2.23688e-07            -0  -2.60919e-21  -2.13057e-05   4.81189e-07
           1.8       3.29867    0.00765486   9.34199e-07  -1.13745e-06   1.55681e-07  -8.86514e-06            -0   3.23896e-06    -2.045e-05    1.6414e-05
           1.8       3.45575    0.00720285   1.73494e-06  -2.05914e-06  -2.68014e-07  -1.54837e-05            -0    5.8777e-06  -1.80897e-05   2.82945e-05
           1.8       3.61283    0.00656403   2.31912e-06  -2.62472e-06  -8.58676e-07  -1.89376e-05            -0   7.52635e-06  -1.47713e-05    3.3982e-05
           1.8       3.76991    0.00585577   2.68014e-06  -2.81036e-06  -1.49645e-06  -1.92015e-05            -0   8.09594e-06  -1.11431e-05   3.36647e-05
           1.8       3.92699     0.0051807   2.86666e-06  -2.67765e-06  -2.09202e-06  -1.70777e-05            -0   7.74043e-06  -7.74043e-06   2.91184e-05
           1.8       4.08407    0.00460661   2.94736e-06  -2.32177e-06  -2.59933e-06  -1.36531e-05            -0   6.72337e-06  -4.88481e-06   2.25323e-05
           1.8       4.24115    0.00416471   2.97969e-06  -1.82814e-06  -3.00299e-06  -9.85367e-06            -0   5.29863e-06  -2.69979e-06   1.56602e-05
           1.8       4.39823     0.0038597   2.99642e-06  -1.25498e-06  -3.29898e-06  -6.23905e-06            -0   3.65096e-06  -1.18627e-06   9.50176e-06
           1.8       4.55531    0.00368329   3.00897e-06  -6.36938e-07  -3.48334e-06  -2.99162e-06            -0   1.89184e-06  -2.99638e-07   4.32826e-06
           1.8       4.71239    0.00362574   3.01854e-06   3.50065e-09  -3.55135e-06  -4.44189e-09            -0   8.37346e-08  -1.53818e-23  -1.55924e-07
           1.8       4.86947    0.00368323   3.02535e-06   6.47521e-07  -3.50117e-06   2.98943e-06            -0   -1.7321e-06  -2.74338e-07  -4.58816e-06
           1.8       5.02655    0.00386043   3.03127e-06   1.27583e-06  -3.33531e-06   6.26536e-06            -0   -3.5133e-06  -1.14154e-06  -9.66022e-06
           1.8       5.18363    0.00416806   3.03504e-06   1.86439e-06   -3.0576e-06   9.94414e-06            -0  -5.19494e-06  -2.64696e-06  -1.57848e-05
           1.8       5.34071    0.00461524   3.02198e-06   2.37532e-06  -2.66894e-06   1.38357e-05            -0   -6.6624e-06  -4.84052e-06   -2.2758e-05
           1.8       5.49779    0.00519706   2.95376e-06   2.74536e-06  -2.16922e-06   1.73315e-05            -0  -7.72518e-06  -7.72518e-06  -2.94997e-05
           1.8       5.65487    0.00588017   2.76744e-06   2.88312e-06  -1.57104e-06    1.9431e-05            -0  -8.11917e-06  -1.11751e-05  -3.40503e-05
           1.8       5.81195    0.00659292   2.39252e-06   2.68982e-06  -9.21131e-07   1.90065e-05            -0  -7.56962e-06  -1.48562e-05  -3.40665e-05
           1.8       5.96903    0.00722902    1.7847e-06   2.10622e-06  -3.12563e-07    1.5311e-05            -0  -5.91856e-06  -1.82155e-05   -2.7873e-05
           1.8       6.12611    0.00767066   9.60657e-07   1.16507e-06    1.3105e-07   8.51582e-06            -0  -3.26184e-06  -2.05944e-05  -1.56378e-05
             2             0    0.00438331   4.64174e-09   5.31512e-09   3.61488e-07  -8.64755e-08            -0            -0  -1.32764e-05   1.40729e-07
             2       0.15708    0.00427998  -5.74736e-07  -7.08329e-07   2.65252e-07  -5.42847e-06            -0   2.01318e-06  -1.27107e-05   1.01324e-05
             2      0.314159    0.00400295  -1.06151e-06  -1.27552e-06  -7.81641e-09  -9.41852e-06            -0   3.63219e-06  -1.11787e-05   1.73983e-05
             2      0.471239    0.00361459  -1.40815e-06  -1.61285e-06  -3.86298e-07  -1.14302e-05            -0   4.61424e-06  -9.05596e-06   2.07817e-05
             2      0.628319    0.00318733   -1.6148e-06  -1.71144e-06  -7.90203e-07  -1.15546e-05            -0   4.91789e-06  -6.76889e-06    2.0604e-05
             2      0.785398    0.00278163  -1.71302e-06  -1.61542e-06  -1.15861e-06  -1.03289e-05            -0   4.65486e-06  -4.65486e-06   1.80244e-05
             2      0.942478    0.00243585  -1.74286e-06  -1.38703e-06  -1.45909e-06  -8.37319e-06            -0   4.00002e-06  -2.90619e-06   1.42735e-05
             2       1.09956    0.00216757  -1.73792e-06  -1.08129e-06  -1.68253e-06  -6.16586e-06            -0   3.11767e-06  -1.58853e-06   1.02465e-05
             2       1.25664     0.0019803    -1.721e-06  -7.36378e-07  -1.83281e-06   -3.9885e-06            -0   2.12614e-06  -6.90825e-07   6.44893e-06
             2       1.41372    0.00187073  -1.70542e-06  -3.74555e-07  -1.91785e-06  -1.95276e-06            -0     1.094e-06  -1.73272e-07   3.06677e-06
             2        1.5708    0.00183423  -1.69792e-06  -7.17151e-09  -1.94424e-06   -4.0875e-08            -0   5.26543e-08  -3.22414e-24   2.77845e-08
             2       1.72788    0.00186854  -1.70115e-06   3.60031e-07   -1.9152e-06   1.84993e-06            -0  -9.85878e-07  -1.56148e-07  -2.92809e-06
             2       1.88496    0.00197531  -1.71498e-06   7.22163e-07  -1.83019e-06    3.8472e-06            -0  -2.01115e-06  -6.53462e-07  -6.13015e-06
             2       2.04204    0.00215954  -1.73536e-06   1.07002e-06  -1.68499e-06   6.02461e-06            -0  -2.99633e-06  -1.52671e-06  -9.81467e-06
             2       2.19911    0.00242607  -1.75012e-06    1.3832e-06  -1.47214e-06   8.31266e-06            -0  -3.87919e-06   -2.8184e-06  -1.39424e-05
             2       2.35619    0.00277316  -1.73349e-06   1.62267e-06  -1.18449e-06   1.04149e-05            -0  -4.54607e-06  -4.54607e-06  -1.80166e-05
             2       2.51327     0.0031837  -1.64485e-06   1.72876e-06  -8.24919e-07   1.17747e-05            -0  -4.83205e-06  -6.65074e-06  -2.09738e-05
             2       2.67035    0.00361733  -1.43796e-06   1.63358e-06  -4.20788e-07   1.16756e-05            -0  -4.55589e-06  -8.94143e-06  -2.13277e-05
             2       2.82743    0.00400977  -1.08171e-06   1.29163e-06  -3.30886e-08   9.54075e-06            -0  -3.59823e-06  -1.10742e-05  -1.77614e-05
             2       2.98451     0.0042852  -5.83859e-07   7.17047e-07   2.53522e-07   5.34293e-06            -0   -1.9976e-06  -1.26124e-05  -1.00475e-05
             2       3.14159    0.00438107  -1.21274e-09   1.38867e-09   3.63036e-07  -1.56938e-07            -0  -1.61363e-21  -1.31763e-05   3.43644e-07
             2       3.29867    0.00427382   5.75742e-07  -7.09547e-07   2.65581e-07  -5.61825e-06            -0   1.99783e-06  -1.26138e-05   1.06548e-05
             2       3.45575    0.00398946   1.05894e-06  -1.27269e-06  -6.98871e-09  -9.71787e-06            -0   3.59896e-06  -1.10765e-05   1.81795e-05
             2       3.61283    0.00359198   1.39772e-06  -1.60288e-06  -3.79556e-07  -1.17284e-05            -0   4.55749e-06  -8.94458e-06   2.15358e-05
             2       3.76991    0.00315765   1.59168e-06  -1.69225e-06  -7.71582e-07  -1.16992e-05            -0   4.83657e-06  -6.65696e-06   2.09842e-05
             2       3.92699    0.00275065   1.67747e-06  -1.58925e-06   -1.1272e-06  -1.02182e-05            -0   4.55873e-06  -4.55873e-06   1.78242e-05
             2       4.08407    0.00241074   1.70302e-06  -1.36032e-06  -1.42211e-06  -8.01832e-06            -0    3.9074e-06  -2.83889e-06   1.35386e-05
             2       4.24115    0.00215371    1.7061e-06  -1.06043e-06  -1.65227e-06  -5.68438e-06            -0   3.04592e-06  -1.55197e-06   9.23851e-06
             2       4.39823    0.00197907   1.70624e-06  -7.23283e-07  -1.81931e-06  -3.54302e-06            -0   2.08281e-06  -6.76746e-07    5.5078e-06
             2       4.55531    0.00187926   1.70866e-06  -3.66177e-07  -1.92293e-06  -1.67854e-06            -0   1.07531e-06  -1.70312e-07   2.46684e-06
             2       4.71239    0.00184689   1.71261e-06   1.09182e-09  -1.96106e-06   1.12147e-09            -0    4.9284e-08  -9.05333e-24  -1.07607e-07
             2       4.86947    0.00187915   1.71783e-06   3.70498e-07  -1.93288e-06   1.68394e-06            -0  -9.81589e-07  -1.55468e-07  -2.64549e-06
             2       5.02655    0.00197937   1.72623e-06   7.33809e-07  -1.83996e-06   3.56449e-06            -0   -2.0028e-06  -6.50748e-07  -5.61462e-06
             2       5.18363    0.00215562   1.73873e-06   1.08047e-06  -1.68399e-06   5.74685e-06            -0  -2.98678e-06  -1.52184e-06  -9.32152e-06
             2       5.34071     0.0024161    1.7481e-06   1.39148e-06  -1.46327e-06   8.14498e-06            -0  -3.87465e-06   -2.8151e-06  -1.36978e-05
             2       5.49779    0.00276132   1.73107e-06      1.63e-06  -1.17326e-06   1.04002e-05            -0   -4.5548e-06   -4.5548e-06  -1.81073e-05
             2       5.65487    0.00317416   1.64602e-06   1.73696e-06  -8.15911e-07   1.18727e-05            -0   -4.8573e-06  -6.68549e-06   -2.1289e-05
             2       5.81195    0.00361216   1.44333e-06   1.64292e-06  -4.16008e-07   1.17936e-05            -0  -4.59063e-06  -9.00962e-06  -2.16367e-05
             2       5.96903    0.00400833   1.08887e-06   1.30052e-06  -3.22531e-08   9.60751e-06            -0  -3.62895e-06  -1.11688e-05  -1.79096e-05
             2       6.12611    0.00428575   5.89811e-07   7.23717e-07   2.52065e-07   5.37002e-06            -0  -2.01404e-06  -1.27162e-05  -1.01057e-05
           2.2             0    0.00239583    2.1157e-09    2.3722e-09   2.96775e-07  -6.56746e-08            -0            -0  -7.93855e-06   1.04263e-07
           2.2       0.15708    0.00233269  -3.42145e-07  -4.25882e-07     2.366e-07  -3.30866e-06            -0   1.20059e-06  -7.58021e-06    6.2876e-06
           2.2      0.314159    0.00216515  -6.26239e-07  -7.60393e-07   6.79978e-08  -5.67796e-06            -0   2.15084e-06  -6.61962e-06   1.06873e-05
           2.2      0.471239    0.00193298  -8.20934e-07  -9.50622e-07  -1.61796e-07  -6.79702e-06            -0   2.70378e-06  -5.30647e-06    1.2597e-05
           2.2      0.628319    0.00168122   -9.2892e-07  -9.95584e-07  -4.01674e-07  -6.76441e-06            -0   2.84548e-06  -3.91646e-06   1.22986e-05
           2.2      0.785398    0.00144591  -9.72526e-07  -9.27241e-07  -6.14867e-07  -5.95135e-06            -0   2.65753e-06  -2.65753e-06   1.05906e-05
           2.2      0.942478    0.00124848  -9.77889e-07   -7.8639e-07  -7.83938e-07  -4.75334e-06            -0   2.25475e-06  -1.63817e-06   8.26261e-06
           2.2       1.09956    0.00109749  -9.65767e-07  -6.06726e-07  -9.06176e-07   -3.4547e-06            -0   1.73818e-06  -8.85647e-07   5.85124e-06
           2.2       1.25664   0.000993359  -9.49592e-07  -4.09968e-07  -9.86308e-07  -2.21028e-06            -0   1.17562e-06  -3.81983e-07   3.63781e-06
           2.2       1.41372   0.000932964  -9.36895e-07  -2.07506e-07  -1.03071e-06   -1.0733e-06            -0   6.02175e-07  -9.53751e-08   1.71169e-06
           2.2        1.5708   0.000912913  -9.31288e-07  -3.99976e-09   -1.0442e-06  -2.23344e-08            -0    2.9922e-08  -1.83219e-24   1.16451e-08
           2.2       1.72788   0.000931615  -9.34128e-07   1.99234e-07  -1.02888e-06   1.01396e-06            -0  -5.40535e-07  -8.56124e-08  -1.63479e-06
           2.2       1.88496   0.000990232  -9.45444e-07   4.01433e-07  -9.84189e-07   2.12311e-06            -0  -1.10944e-06   -3.6048e-07  -3.44311e-06
           2.2       2.04204    0.00109237  -9.63397e-07   5.99428e-07  -9.06912e-07   3.36351e-06            -0  -1.66739e-06  -8.49575e-07  -5.57804e-06
           2.2       2.19911    0.00124215  -9.81535e-07    7.8331e-07   -7.9123e-07   4.71091e-06            -0  -2.18325e-06  -1.58622e-06  -8.04579e-06
           2.2       2.35619    0.00144036   -9.8476e-07   9.31054e-07  -6.30453e-07   6.00235e-06            -0  -2.59246e-06  -2.59246e-06  -1.05754e-05
           2.2       2.51327    0.00167879  -9.47588e-07   1.00588e-06  -4.23108e-07    6.9025e-06            -0  -2.79381e-06  -3.84535e-06  -1.25254e-05
           2.2       2.67035    0.00193474  -8.39385e-07    9.6298e-07   -1.8311e-07    6.9512e-06            -0  -2.66856e-06  -5.23734e-06  -1.29391e-05
           2.2       2.82743    0.00216957  -6.38001e-07   7.69269e-07   5.26373e-08   5.74944e-06            -0   -2.1302e-06  -6.55608e-06    -1.091e-05
           2.2       2.98451    0.00233596  -3.46227e-07   4.29407e-07   2.29598e-07   3.24148e-06            -0  -1.19089e-06  -7.51898e-06   -6.2137e-06
           2.2       3.14159    0.00239403   3.17429e-10  -3.55914e-10    2.9737e-07  -1.03827e-07            -0  -9.64246e-22  -7.87367e-06   2.31322e-07
           2.2       3.29867    0.00232866   3.43052e-07   -4.2682e-07   2.36023e-07  -3.42231e-06            -0   1.19068e-06  -7.51769e-06   6.61792e-06
           2.2       3.45575    0.00215665   6.25045e-07  -7.58717e-07   6.71718e-08  -5.86381e-06            -0   2.12928e-06  -6.55325e-06   1.11798e-05
           2.2       3.61283    0.00191879   8.14846e-07  -9.44264e-07  -1.59237e-07  -6.98546e-06            -0   2.66661e-06  -5.23351e-06   1.30676e-05
           2.2       3.76991    0.00166255   9.14513e-07  -9.83044e-07  -3.91451e-07  -6.85819e-06            -0   2.79196e-06   -3.8428e-06   1.25303e-05
           2.2       3.92699    0.00142637   9.49792e-07  -9.10029e-07   -5.9603e-07  -5.88608e-06            -0   2.59446e-06  -2.59446e-06   1.04602e-05
           2.2       4.08407    0.00123254   9.52301e-07  -7.68998e-07  -7.61112e-07  -4.53731e-06            -0   2.19462e-06  -1.59449e-06   7.80736e-06
           2.2       4.24115    0.00108845   9.45569e-07  -5.93581e-07  -8.87456e-07  -3.16261e-06            -0   1.69245e-06  -8.62349e-07   5.23792e-06
           2.2       4.39823   0.000992023   9.40641e-07  -4.02315e-07   -9.7824e-07  -1.94219e-06            -0   1.14873e-06  -3.73245e-07   3.07252e-06
           2.2       4.55531   0.000937537   9.39487e-07  -2.03149e-07  -1.03435e-06   -9.0972e-07            -0   5.90901e-07  -9.35895e-08   1.35438e-06
           2.2       4.71239   0.000919957   9.40861e-07   2.30493e-10  -1.05493e-06   2.29685e-09            -0   2.77751e-08  -5.10221e-24  -6.91256e-08
           2.2       4.86947   0.000937419   9.44403e-07   2.04825e-07  -1.03966e-06   9.15603e-07            -0  -5.38284e-07  -8.52558e-08   -1.4686e-06
           2.2       5.02655   0.000992097   9.51651e-07   4.07556e-07  -9.89518e-07   1.95656e-06            -0  -1.10428e-06  -3.58804e-07  -3.13909e-06
           2.2       5.18363    0.00108945   9.64066e-07   6.04417e-07  -9.05212e-07    3.2017e-06            -0  -1.66029e-06   -8.4596e-07   -5.2883e-06
           2.2       5.34071    0.00123566    9.7849e-07   7.86619e-07  -7.84605e-07   4.61828e-06            -0  -2.17805e-06  -1.58244e-06  -7.91003e-06
           2.2       5.49779     0.0014329   9.81537e-07   9.33828e-07  -6.22569e-07   6.00657e-06            -0  -2.59527e-06  -2.59527e-06  -1.06522e-05
           2.2       5.65487    0.00167303   9.47107e-07   1.00973e-06  -4.16896e-07   6.97852e-06            -0  -2.80796e-06  -3.86483e-06  -1.27477e-05
           2.2       5.81195    0.00193199    8.4225e-07   9.68301e-07  -1.79744e-07   7.03763e-06            -0  -2.69008e-06  -5.27958e-06  -1.31558e-05
           2.2       5.96903     0.0021693   6.42572e-07   7.74915e-07   5.34291e-08   5.79715e-06            -0  -2.14995e-06  -6.61688e-06  -1.10149e-05
           2.2       6.12611     0.0023369   3.50278e-07     4.339e-07   2.28926e-07   3.25662e-06            -0  -1.20158e-06  -7.58646e-06  -6.25178e-06
           2.4             0     0.0012841   8.83168e-10   9.73931e-10   2.09664e-07  -4.59287e-08            -0            -0  -4.61788e-06   7.14156e-08
           2.4       0.15708    0.00124671  -1.98246e-07  -2.48771e-07   1.73158e-07  -1.95454e-06            -0   6.96541e-07  -4.39779e-06   3.76767e-06
           2.4      0.314159    0.00114848  -3.59644e-07  -4.40463e-07   7.21649e-08  -3.31858e-06            -0   1.23908e-06  -3.81349e-06   6.34192e-06
           2.4      0.471239     0.0010139  -4.65946e-07  -5.44474e-07  -6.32216e-08  -3.91953e-06            -0    1.5414e-06  -3.02516e-06   7.37896e-06
           2.4      0.628319   0.000870018  -5.20321e-07  -5.62846e-07  -2.01506e-07  -3.84127e-06            -0   1.60192e-06  -2.20486e-06   7.09706e-06
           2.4      0.785398   0.000737602  -5.37716e-07  -5.17318e-07  -3.21278e-07  -3.32745e-06            -0   1.47644e-06  -1.47644e-06   6.01878e-06
           2.4      0.942478   0.000628194  -5.34454e-07   -4.3343e-07  -4.13608e-07  -2.61978e-06            -0   1.23699e-06  -8.98729e-07   4.62917e-06
           2.4       1.09956   0.000545673   -5.2284e-07  -3.31001e-07  -4.78449e-07  -1.88029e-06            -0   9.43321e-07  -4.80646e-07    3.2361e-06
           2.4       1.25664   0.000489422  -5.10484e-07  -2.21933e-07  -5.19807e-07  -1.19033e-06            -0    6.3284e-07  -2.05622e-07   1.98866e-06
           2.4       1.41372   0.000457076  -5.01483e-07  -1.11778e-07  -5.42211e-07  -5.73331e-07            -0   3.22689e-07  -5.11089e-08   9.26161e-07
           2.4        1.5708   0.000446374  -4.97706e-07  -2.14453e-09  -5.48855e-07  -1.16179e-08            -0   1.64692e-08  -1.00845e-24   3.95488e-09
           2.4       1.72788   0.000456289  -4.99798e-07   1.07249e-07  -5.41046e-07   5.40584e-07            -0  -2.88667e-07  -4.57203e-08  -8.85558e-07
           2.4       1.88496   0.000487563  -5.07817e-07   2.17019e-07  -5.18311e-07   1.13902e-06            -0  -5.95995e-07   -1.9365e-07  -1.87529e-06
           2.4       2.04204   0.000542574  -5.21016e-07   3.26514e-07  -4.78477e-07   1.82447e-06            -0  -9.03386e-07  -4.60298e-07  -3.07178e-06
           2.4       2.19911   0.000624314  -5.36168e-07   4.31248e-07   -4.1753e-07   2.59229e-06            -0  -1.19612e-06  -8.69029e-07  -4.49496e-06
           2.4       2.35619   0.000734173  -5.44797e-07    5.1929e-07   -3.3035e-07   3.35703e-06            -0  -1.43886e-06  -1.43886e-06  -6.00485e-06
           2.4       2.51327   0.000868526  -5.31555e-07    5.6887e-07  -2.14291e-07   3.92501e-06            -0  -1.57192e-06  -2.16356e-06  -7.23126e-06
           2.4       2.67035    0.00101504  -4.77032e-07   5.51718e-07  -7.59322e-08   4.01312e-06            -0  -1.52089e-06  -2.98491e-06  -7.58572e-06
           2.4       2.82743    0.00115128  -3.66305e-07    4.4527e-07   6.31894e-08   3.35918e-06            -0  -1.22698e-06  -3.77625e-06  -6.47445e-06
           2.4       2.98451    0.00124873  -1.99853e-07   2.49936e-07    1.6919e-07   1.90663e-06            -0  -6.90718e-07  -4.36102e-06  -3.71243e-06
           2.4       3.14159    0.00128284   7.52183e-10  -8.29485e-10   2.09879e-07  -6.56354e-08            -0  -5.60574e-22  -4.57743e-06   1.48542e-07
           2.4       3.29867    0.00124422   1.98911e-07  -2.49402e-07   1.72452e-07  -2.01995e-06            -0   6.90398e-07    -4.359e-06    3.9691e-06
           2.4       3.45575    0.00114338   3.59113e-07  -4.39466e-07   7.09948e-08  -3.42919e-06            -0   1.22564e-06  -3.77214e-06   6.64028e-06
           2.4       3.61283    0.00100541   4.62492e-07  -5.40547e-07  -6.25368e-08  -4.03337e-06            -0   1.51804e-06  -2.97932e-06   7.66071e-06
           2.4       3.76991   0.000858817   5.11652e-07  -5.54973e-07  -1.96078e-07  -3.89889e-06            -0   1.56817e-06   -2.1584e-06   7.23198e-06
           2.4       3.92699   0.000725857   5.23727e-07  -5.06457e-07  -3.10323e-07   -3.2899e-06            -0    1.4368e-06   -1.4368e-06   5.93704e-06
           2.4       4.08407   0.000618581   5.18661e-07  -4.22549e-07  -3.99987e-07  -2.49308e-06            -0   1.19958e-06  -8.71548e-07    4.3584e-06
           2.4       4.24115   0.000540135   5.10515e-07  -3.23006e-07  -4.67268e-07  -1.71007e-06            -0   9.15358e-07  -4.66398e-07   2.87821e-06
           2.4       4.39823   0.000488392    5.0524e-07  -2.17582e-07   -5.1514e-07  -1.03558e-06            -0     6.168e-07   -2.0041e-07   1.66325e-06
           2.4       4.55531   0.000459473   5.03326e-07  -1.09576e-07  -5.44616e-07  -4.79884e-07            -0   3.16146e-07  -5.00727e-08   7.22282e-07
           2.4       4.71239   0.000450187   5.03634e-07   -2.6231e-11  -5.55393e-07    1.9938e-09            -0   1.51455e-08  -2.78218e-24  -4.20614e-08
           2.4       4.86947   0.000459377   5.05869e-07   1.10189e-07  -5.47359e-07   4.84288e-07            -0  -2.87576e-07  -4.55476e-08  -7.91442e-07
           2.4       5.02655   0.000488374   5.11108e-07   2.20165e-07  -5.21104e-07   1.04422e-06            -0  -5.92955e-07  -1.92663e-07  -1.70245e-06
           2.4       5.18363   0.000540623   5.20675e-07   3.28754e-07  -4.76914e-07   1.73294e-06            -0  -8.98499e-07  -4.57808e-07  -2.90682e-06
           2.4       5.34071   0.000620304   5.33406e-07   4.32277e-07  -4.13018e-07   2.54191e-06            -0  -1.19161e-06  -8.65757e-07  -4.42054e-06
           2.4       5.49779   0.000729668   5.41951e-07   5.20003e-07  -3.25198e-07    3.3652e-06            -0  -1.43897e-06  -1.43897e-06  -6.05911e-06
           2.4       5.65487   0.000865155   5.30624e-07    5.7051e-07  -2.10288e-07   3.97729e-06            -0  -1.57941e-06  -2.17387e-06   -7.3763e-06
           2.4       5.81195    0.00101361    4.7852e-07   5.54677e-07  -7.37399e-08   4.07115e-06            -0  -1.53369e-06  -3.01004e-06  -7.72736e-06
           2.4       5.96903    0.00115143   3.69164e-07   4.48777e-07   6.37794e-08   3.39081e-06            -0  -1.23919e-06  -3.81385e-06  -6.54355e-06
           2.4       6.12611    0.00124958   2.02524e-07   2.52868e-07   1.68874e-07   1.91471e-06            -0  -6.97403e-07  -4.40323e-06  -3.73618e-06
           2.6             0   0.000677416   3.21885e-10   3.50269e-10   1.36252e-07  -3.02392e-08            -0            -0  -2.62679e-06   4.61864e-08
           2.6       0.15708   0.000655831  -1.12364e-07  -1.41955e-07   1.14646e-07  -1.12579e-06            -0   3.95168e-07  -2.49499e-06   2.19503e-06
           2.6      0.314159   0.000599664  -2.02066e-07  -2.49275e-07   5.56303e-08  -1.89176e-06            -0   6.98038e-07  -2.14834e-06   3.66021e-06
           2.6      0.471239   0.000523574  -2.58757e-07  -3.04703e-07   -2.2207e-08  -2.20496e-06            -0    8.5935e-07  -1.68657e-06   4.20525e-06
           2.6      0.628319   0.000443341  -2.85199e-07  -3.10939e-07  -1.00023e-07  -2.12851e-06            -0    8.8203e-07  -1.21401e-06   3.98579e-06
           2.6      0.785398    0.00037062  -2.90974e-07   -2.8207e-07  -1.65715e-07  -1.81594e-06            -0   8.02359e-07  -8.02359e-07   3.33035e-06
           2.6      0.942478   0.000311428  -2.85922e-07  -2.33508e-07   -2.1493e-07  -1.40999e-06            -0   6.63921e-07  -4.82366e-07    2.5264e-06
           2.6       1.09956   0.000267381  -2.77095e-07  -1.76534e-07  -2.48465e-07  -9.99859e-07            -0   5.00915e-07  -2.55229e-07   1.74445e-06
           2.6       1.25664   0.000237693  -2.68667e-07  -1.17461e-07  -2.69238e-07  -6.26552e-07            -0   3.33355e-07  -1.08313e-07   1.06019e-06
           2.6       1.41372   0.000220764  -2.62797e-07  -5.88681e-08  -2.80212e-07  -2.99367e-07            -0   1.69214e-07  -2.68008e-08   4.88891e-07
           2.6        1.5708   0.000215183  -2.60419e-07  -1.11489e-09  -2.83382e-07  -5.80928e-09            -0    8.8292e-09  -5.40633e-25   7.78269e-10
           2.6       1.72788   0.000220323  -2.61818e-07   5.64639e-08  -2.79514e-07   2.81902e-07            -0  -1.50929e-07  -2.39048e-08  -4.68261e-07
           2.6       1.88496   0.000236632   -2.6704e-07   1.14722e-07  -2.68266e-07   5.97416e-07            -0  -3.13391e-07  -1.01827e-07  -9.96578e-07
           2.6       2.04204   0.000265581  -2.75829e-07   1.73881e-07  -2.48272e-07   9.67048e-07            -0  -4.79001e-07  -2.44063e-07  -1.64945e-06
           2.6       2.19911   0.000309147  -2.86667e-07   2.32078e-07  -2.16971e-07   1.39313e-06            -0  -6.41192e-07  -4.65853e-07  -2.44681e-06
           2.6       2.35619   0.000368593  -2.94965e-07   2.83077e-07  -1.70849e-07   1.83276e-06            -0  -7.81261e-07  -7.81261e-07  -3.31997e-06
           2.6       2.51327   0.000442475  -2.91784e-07   3.14411e-07  -1.07437e-07   2.17783e-06            -0  -8.65109e-07  -1.19072e-06  -4.06295e-06
           2.6       2.67035   0.000524302  -2.65255e-07   3.08886e-07  -2.95716e-08   2.26015e-06            -0   -8.4777e-07  -1.66384e-06  -4.32653e-06
           2.6       2.82743     0.0006014  -2.05751e-07   2.51841e-07   5.05501e-08   1.91428e-06            -0  -6.91159e-07  -2.12717e-06  -3.73722e-06
           2.6       2.98451   0.000657059  -1.12856e-07   1.42156e-07   1.12493e-07   1.09383e-06            -0  -3.91776e-07  -2.47358e-06   -2.1574e-06
           2.6       3.14159   0.000676593   7.29476e-10  -7.93801e-10   1.36326e-07   -4.0018e-08            -0  -3.18699e-22  -2.60237e-06   9.18235e-08
           2.6       3.29867   0.000654358   1.12797e-07  -1.42341e-07   1.14073e-07  -1.16226e-06            -0    3.9148e-07  -2.47171e-06   2.31429e-06
           2.6       3.45575    0.00059672   2.01832e-07  -2.48677e-07   5.46146e-08   -1.9554e-06            -0   6.89949e-07  -2.12344e-06   3.83531e-06
           2.6       3.61283   0.000518669    2.5684e-07  -3.02344e-07  -2.22425e-08   -2.2713e-06            -0   8.45179e-07  -1.65876e-06    4.3684e-06
           2.6       3.76991   0.000436862    2.8013e-07  -3.06159e-07  -9.72194e-08  -2.16243e-06            -0   8.61483e-07  -1.18573e-06   4.06154e-06
           2.6       3.92699   0.000363821   2.82636e-07  -2.75452e-07  -1.59502e-07  -1.79474e-06            -0   7.78304e-07  -7.78304e-07   3.28063e-06
           2.6       4.08407   0.000305856   2.76492e-07  -2.26929e-07  -2.07025e-07  -1.33785e-06            -0   6.41446e-07  -4.66038e-07   2.37047e-06
           2.6       4.24115    0.00026414   2.69816e-07  -1.71817e-07   -2.4198e-07  -9.03778e-07            -0   4.84395e-07  -2.46811e-07   1.54247e-06
           2.6       4.39823   0.000237004   2.65683e-07  -1.15045e-07  -2.66608e-07  -5.40139e-07            -0   3.24106e-07  -1.05309e-07   8.79092e-07
           2.6       4.55531   0.000221995   2.64007e-07  -5.77828e-08  -2.81716e-07  -2.47775e-07            -0   1.65546e-07    -2.622e-08   3.76424e-07
           2.6       4.71239   0.000217198   2.63942e-07   -7.3645e-11  -2.87216e-07   1.38825e-09            -0   8.05012e-09  -1.47878e-24  -2.45342e-08
           2.6       4.86947   0.000221927   2.65283e-07   5.79891e-08  -2.83089e-07   2.50615e-07            -0   -1.5043e-07  -2.38258e-08  -4.16574e-07
           2.6       5.02655   0.000236961   2.68726e-07   1.16308e-07   -2.6968e-07   5.44985e-07            -0  -3.11654e-07  -1.01262e-07  -9.01191e-07
           2.6       5.18363   0.000264363   2.75255e-07   1.74815e-07  -2.47094e-07   9.16529e-07            -0  -4.75813e-07  -2.42439e-07  -1.55791e-06
           2.6       5.34071   0.000306774   2.84584e-07   2.32189e-07  -2.14088e-07   1.36604e-06            -0  -6.37795e-07  -4.63386e-07  -2.40634e-06
           2.6       5.49779   0.000365965   2.92835e-07   2.82993e-07  -1.67656e-07   1.83976e-06            -0  -7.80412e-07  -7.80412e-07  -3.35458e-06
           2.6       5.65487   0.000440553   2.90906e-07   3.15013e-07  -1.04982e-07   2.21114e-06            -0  -8.68873e-07   -1.1959e-06  -4.15239e-06
           2.6       5.81195   0.000523569    2.6601e-07   3.10498e-07   -2.8219e-08   2.29684e-06            -0  -8.55139e-07   -1.6783e-06  -4.41453e-06
           2.6       5.96903   0.000601631   2.07502e-07   2.53972e-07   5.09422e-08   1.93419e-06            -0  -6.98478e-07  -2.14969e-06  -3.78044e-06
           2.6       6.12611   0.000657694   1.14566e-07   1.44015e-07   1.12339e-07   1.09803e-06            -0  -3.95826e-07  -2.49915e-06  -2.17166e-06
           2.8             0   0.000352769   8.71579e-11   9.38221e-11   8.38767e-08  -1.90163e-08            -0            -0  -1.46693e-06   2.85964e-08
           2.8       0.15708   0.000340566  -6.25411e-08  -7.94631e-08   7.13506e-08  -6.35158e-07            -0   2.20098e-07  -1.38965e-06   1.24982e-06
           2.8      0.314159   0.000309104  -1.11501e-07  -1.38408e-07   3.75626e-08  -1.05662e-06            -0   3.86073e-07  -1.18821e-06   2.06521e-06
           2.8      0.471239   0.000266947   -1.4114e-07   -1.6731e-07  -6.29503e-09  -1.21562e-06            -0    4.7039e-07  -9.23192e-07   2.34358e-06
           2.8      0.628319   0.000223099  -1.53557e-07  -1.68557e-07  -4.92231e-08  -1.15611e-06            -0   4.76864e-07  -6.56347e-07   2.18962e-06
           2.8      0.785398   0.000183947  -1.54688e-07  -1.50937e-07  -8.45515e-08  -9.71707e-07            -0   4.28197e-07  -4.28197e-07   1.80316e-06
           2.8      0.942478   0.000152543  -1.50294e-07  -1.23478e-07  -1.10266e-07  -7.44338e-07            -0   3.49986e-07  -2.54279e-07   1.34972e-06
           2.8       1.09956    0.00012948  -1.44305e-07  -9.24236e-08  -1.27249e-07  -5.21721e-07            -0   2.61284e-07  -1.33131e-07   9.20979e-07
           2.8       1.25664   0.000114104  -1.38949e-07  -6.10317e-08  -1.37441e-07  -3.23733e-07            -0   1.72506e-07  -5.60507e-08   5.53822e-07
           2.8       1.41372   0.000105408  -1.35333e-07   -3.0437e-08  -1.42676e-07  -1.53462e-07            -0   8.71715e-08  -1.38066e-08   2.52968e-07
           2.8        1.5708   0.000102552  -1.33906e-07  -5.65553e-10  -1.44144e-07  -2.81094e-09            -0   4.63121e-09   -2.8358e-25  -2.88092e-10
           2.8       1.72788   0.000105169  -1.34786e-07    2.9192e-08  -1.42276e-07   1.44396e-07            -0  -7.75592e-08  -1.22842e-08  -2.42806e-07
           2.8       1.88496   0.000113517  -1.37997e-07   5.95452e-08  -1.36846e-07   3.07661e-07            -0   -1.6193e-07  -5.26142e-08  -5.19172e-07
           2.8       2.04204   0.000128467  -1.43486e-07   9.09032e-08  -1.27033e-07   5.03044e-07            -0  -2.49527e-07   -1.2714e-07  -8.67748e-07
           2.8       2.19911   0.000151244  -1.50584e-07   1.22589e-07  -1.11298e-07   7.34402e-07            -0  -3.37635e-07  -2.45306e-07  -1.30409e-06
           2.8       2.35619   0.000182788  -1.56888e-07   1.51447e-07  -8.73902e-08   9.81086e-07            -0  -4.16632e-07  -4.16632e-07   -1.7962e-06
           2.8       2.51327   0.000222616  -1.57334e-07    1.7053e-07  -5.34236e-08   1.18445e-06            -0  -4.67555e-07  -6.43534e-07  -2.23291e-06
           2.8       2.67035   0.000267402   -1.4487e-07   1.69692e-07  -1.04626e-08   1.24739e-06            -0  -4.64015e-07  -9.10681e-07    -2.413e-06
           2.8       2.82743   0.000310152  -1.13499e-07    1.3976e-07   3.47614e-08   1.06888e-06            -0  -3.82262e-07  -1.17648e-06  -2.10912e-06
           2.8       2.98451   0.000341297  -6.25867e-08   7.93347e-08   7.02259e-08   6.14867e-07            -0  -2.18172e-07  -1.37748e-06  -1.22577e-06
           2.8       3.14159   0.000352258   5.64651e-10  -6.07825e-10   8.39026e-08  -2.36941e-08            -0  -1.77888e-22  -1.45257e-06   5.50246e-08
           2.8       3.29867    0.00033972   6.27993e-08  -7.96815e-08   7.09529e-08  -6.54964e-07            -0   2.17944e-07  -1.37605e-06   1.31873e-06
           2.8       3.45575    0.00030745   1.11395e-07  -1.38047e-07   3.68217e-08  -1.09223e-06            -0   3.81339e-07  -1.17364e-06   2.16534e-06
           2.8       3.61283   0.000264194   1.40095e-07  -1.65925e-07  -6.53406e-09  -1.25317e-06            -0    4.6204e-07  -9.06804e-07   2.43554e-06
           2.8       3.76991   0.000219457   1.50664e-07  -1.65735e-07  -4.78087e-08  -1.17542e-06            -0    4.6472e-07  -6.39633e-07   2.23088e-06
           2.8       3.92699   0.000180126   1.49848e-07  -1.47021e-07     -8.11e-08  -9.59902e-07            -0   4.14029e-07  -4.14029e-07   1.77367e-06
           2.8       4.08407   0.000149412   1.44816e-07  -1.19613e-07  -1.05785e-07  -7.04238e-07            -0   3.36876e-07  -2.44755e-07   1.26224e-06
           2.8       4.24115   0.000127647   1.40123e-07  -8.97129e-08  -1.23577e-07   -4.6888e-07            -0   2.51802e-07  -1.28299e-07   8.10014e-07
           2.8       4.39823   0.000113679   1.37292e-07  -5.97182e-08  -1.35991e-07  -2.76759e-07            -0   1.67323e-07  -5.43666e-08   4.55745e-07
           2.8       4.55531    0.00010603   1.36082e-07  -2.99144e-08  -1.43575e-07  -1.25749e-07            -0   8.51766e-08  -1.34906e-08   1.92585e-07
           2.8       4.71239   0.000103595    1.3593e-07  -6.17876e-11  -1.46323e-07   8.67646e-10            -0   4.19325e-09  -7.70287e-25  -1.38369e-08
           2.8       4.86947   0.000105985   1.36706e-07   2.99745e-08  -1.44245e-07   1.27434e-07            -0  -7.73408e-08  -1.22496e-08  -2.15127e-07
           2.8       5.02655   0.000113639   1.38835e-07   6.03318e-08  -1.37539e-07    2.7935e-07            -0  -1.60957e-07  -5.22981e-08  -4.67793e-07
           2.8       5.18363   0.000127743   1.42974e-07   9.12543e-08  -1.26236e-07   4.75734e-07            -0  -2.47535e-07  -1.26125e-07  -8.18024e-07
           2.8       5.34071   0.000149887   1.49165e-07   1.22407e-07  -1.09542e-07   7.19965e-07            -0  -3.35285e-07  -2.43599e-07  -1.28222e-06
           2.8       5.49779   0.000181298   1.55438e-07   1.51142e-07  -8.54882e-08   9.85904e-07            -0  -4.15638e-07  -4.15638e-07  -1.81683e-06
           2.8       5.65487   0.000221544   1.56661e-07   1.70688e-07  -5.19745e-08   1.20457e-06            -0  -4.69346e-07  -6.45999e-07  -2.28578e-06
           2.8       5.81195   0.000267034   1.45246e-07   1.70555e-07  -9.66075e-09    1.2696e-06            -0  -4.68144e-07  -9.18784e-07  -2.46559e-06
           2.8       5.96903   0.000310354   1.14552e-07    1.4103e-07    3.5005e-08   1.08094e-06            -0  -3.86534e-07  -1.18963e-06   -2.1351e-06
           2.8       6.12611   0.000341727   6.36529e-08   8.04843e-08   7.01472e-08   6.17009e-07            -0  -2.20563e-07  -1.39258e-06  -1.23407e-06
             3             0    0.00018176    9.3145e-13   9.93777e-13   4.96949e-08  -1.15369e-08            -0            -0  -8.06739e-07   1.71149e-08
             3       0.15708    0.00017498  -3.42873e-08   -4.3778e-08   4.25572e-08  -3.52262e-07            -0   1.20723e-07  -7.62217e-07   6.98292e-07
             3      0.314159   0.000157653  -6.06093e-08  -7.56415e-08   2.35408e-08  -5.80297e-07            -0   2.10284e-07  -6.47187e-07   1.14372e-06
             3      0.471239   0.000134686  -7.58433e-08  -9.04298e-08  -7.59317e-10  -6.59114e-07            -0   2.53578e-07  -4.97675e-07   1.28226e-06
             3      0.628319   0.000111117  -8.14585e-08  -8.99497e-08  -2.40536e-08  -6.17684e-07            -0   2.53926e-07  -3.49499e-07   1.18124e-06
             3      0.785398   9.03798e-05   -8.1031e-08   -7.9519e-08  -4.27442e-08  -5.11578e-07            -0   2.25097e-07  -2.25097e-07   9.58998e-07
             3      0.942478   7.39848e-05  -7.78522e-08  -6.42937e-08  -5.59577e-08  -3.86725e-07            -0   1.81757e-07  -1.32054e-07   7.08555e-07
             3       1.09956   6.20985e-05  -7.40635e-08  -4.76519e-08  -6.44057e-08  -2.68026e-07            -0   1.34283e-07  -6.84208e-08   4.77972e-07
             3       1.25664   5.42583e-05  -7.08241e-08  -3.12314e-08  -6.93041e-08  -1.64739e-07            -0   8.79636e-08  -2.85811e-08   2.84513e-07
             3       1.41372    4.9859e-05  -6.86861e-08  -1.54992e-08  -7.17408e-08  -7.74893e-08            -0   4.42501e-08  -7.00852e-09   1.28773e-07
             3        1.5708     4.842e-05  -6.78606e-08  -2.81275e-10  -7.24014e-08  -1.32225e-09            -0   2.38544e-09  -1.46066e-25  -4.96754e-10
             3       1.72788   4.97334e-05  -6.83897e-08   1.48672e-08  -7.15207e-08   7.28836e-08            -0   -3.9289e-08  -6.22277e-09  -1.23894e-07
             3       1.88496   5.39425e-05  -7.02844e-08   3.04417e-08  -6.89552e-08   1.56077e-07            -0  -8.24639e-08  -2.67941e-08  -2.66084e-07
             3       2.04204   6.15436e-05  -7.35585e-08   4.68022e-08  -6.42339e-08   2.57664e-07            -0  -1.28093e-07  -6.52667e-08  -4.48893e-07
             3       2.19911    7.3265e-05  -7.79449e-08   6.37629e-08  -5.64655e-08   3.81049e-07            -0  -1.75172e-07   -1.2727e-07  -6.83081e-07
             3       2.35619   8.97352e-05  -8.22209e-08   7.97751e-08  -4.42834e-08    5.1672e-07            -0   -2.1888e-07   -2.1888e-07  -9.54629e-07
             3       2.51327   0.000110855  -8.35849e-08   9.10582e-08  -2.63877e-08   6.33629e-07            -0  -2.48909e-07  -3.42594e-07  -1.20504e-06
             3       2.67035   0.000134964  -7.79472e-08   9.17707e-08  -3.07207e-09    6.7703e-07            -0  -2.50145e-07  -4.90936e-07   -1.3212e-06
             3       2.82743   0.000158271  -6.16749e-08    7.6346e-08   2.20296e-08   5.86863e-07            -0  -2.08219e-07  -6.40832e-07  -1.16839e-06
             3       2.98451   0.000175406  -3.41899e-08   4.35828e-08   4.19896e-08   3.39855e-07            -0  -1.19652e-07  -7.55453e-07   -6.8363e-07
             3       3.14159   0.000181453   3.91317e-10  -4.17501e-10   4.97052e-08  -1.36943e-08            -0  -9.77842e-23  -7.98469e-07   3.21378e-08
             3       3.29867   0.000174505   3.44313e-08  -4.38935e-08   4.23042e-08   -3.6278e-07            -0   1.19493e-07   -7.5445e-07   7.37318e-07
             3       3.45575   0.000156745   6.05575e-08  -7.54236e-08   2.30488e-08  -5.99775e-07            -0   2.07579e-07  -6.38863e-07   1.19978e-06
             3       3.61283   0.000133176   7.52817e-08   -8.9634e-08  -1.00144e-09  -6.79872e-07            -0   2.48777e-07  -4.88253e-07   1.33295e-06
             3       3.76991   0.000109117   7.98407e-08  -8.83244e-08  -2.33542e-08  -6.28377e-07            -0   2.46924e-07  -3.39862e-07   1.20316e-06
             3       3.92699   8.82829e-05   7.82839e-08  -7.72586e-08  -4.08596e-08   -5.0508e-07            -0   2.16957e-07  -2.16957e-07   9.41875e-07
             3       4.08407   7.22695e-05   7.47435e-08  -6.20778e-08  -5.34679e-08   -3.6487e-07            -0   1.74297e-07  -1.26634e-07   6.60508e-07
             3       4.24115   6.10914e-05    7.1715e-08  -4.61286e-08  -6.23697e-08  -2.39579e-07            -0   1.28971e-07   -6.5714e-08   4.18339e-07
             3       4.39823   5.40098e-05   6.99214e-08  -3.05298e-08  -6.85195e-08   -1.3976e-07            -0   8.51269e-08  -2.76594e-08   2.32565e-07
             3       4.55531   5.01687e-05   6.91307e-08  -1.52529e-08  -7.22601e-08  -6.29303e-08            -0   4.31923e-08  -6.84099e-09   9.70573e-08
             3       4.71239    4.8951e-05    6.8991e-08  -4.08756e-11  -7.36075e-08    5.0774e-10            -0   2.14907e-09  -3.94778e-25  -7.59363e-09
             3       4.86947   5.01415e-05   6.94285e-08   1.52647e-08  -7.25799e-08   6.38779e-08            -0  -3.91965e-08  -6.20811e-09  -1.09377e-07
             3       5.02655   5.39802e-05   7.06896e-08   3.08261e-08   -6.9285e-08   1.41095e-07            -0  -8.19276e-08  -2.66199e-08   -2.3896e-07
             3       5.18363   6.11288e-05   7.31837e-08   4.69111e-08  -6.37296e-08   2.43158e-07            -0   -1.2689e-07  -6.46536e-08  -4.22358e-07
             3       5.34071   7.25089e-05   7.70407e-08   6.35401e-08  -5.54351e-08   3.73414e-07            -0  -1.73643e-07  -1.26159e-07  -6.71322e-07
             3       5.49779   8.89092e-05   8.12938e-08    7.9474e-08  -4.31858e-08   5.19686e-07            -0  -2.18049e-07  -2.18049e-07  -9.66327e-07
             3       5.65487   0.000110268   8.31215e-08   9.10506e-08  -2.55571e-08   6.45311e-07            -0  -2.49711e-07  -3.43698e-07  -1.23528e-06
             3       5.81195   0.000134781   7.81301e-08   9.22247e-08  -2.61089e-09   6.90025e-07            -0  -2.52408e-07  -4.95378e-07  -1.35169e-06
             3       5.96903   0.000158418   6.22961e-08   7.70899e-08   2.21743e-08   5.93967e-07            -0   -2.1066e-07  -6.48345e-07  -1.18354e-06
             3       6.12611   0.000175679   3.48392e-08   4.42777e-08   4.19481e-08   3.40944e-07            -0  -1.21034e-07  -7.64179e-07   -6.8834e-07


==> anc/Figure1_sigma0.dat <==
             0             0       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       0.15708       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0      0.314159       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0      0.471239       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0      0.628319       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0      0.785398       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0      0.942478       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       1.09956       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       1.25664       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       1.41372       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0        1.5708       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       1.72788       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       1.88496       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.04204       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.19911       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.35619       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.51327       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.67035       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.82743       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       2.98451       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.14159       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.29867       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.45575       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.61283       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.76991       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       3.92699       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.08407       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.24115       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.39823       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.55531       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.71239       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       4.86947       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.02655       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.18363       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.34071       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.49779       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.65487       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.81195       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       5.96903       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
             0       6.12611       0.98293  -8.61428e-07   0.000162206    9.5133e-08   2.36958e-09  -1.44605e-07  -7.52585e-11
           0.2             0      0.964315  -8.55271e-07   0.000150643   7.26015e-07   2.94342e-08     3.733e-05  -2.65633e-07
           0.2       0.15708      0.963661   5.89701e-07   0.000150737    9.7827e-06  -7.00927e-06   3.64302e-05  -8.18178e-06
           0.2      0.314159      0.961907   1.89068e-06   0.000151038   1.78878e-05  -1.33421e-05   3.37811e-05  -1.51908e-05
           0.2      0.471239      0.959226   2.91769e-06   0.000151516   2.41943e-05  -1.83301e-05   2.96497e-05  -2.04948e-05
           0.2      0.628319      0.955886   3.56942e-06   0.000152123   2.80595e-05  -2.14762e-05   2.44493e-05  -2.35064e-05
           0.2      0.785398      0.952219     3.783e-06   0.000152799   2.91078e-05  -2.24741e-05   1.86952e-05   -2.3906e-05
           0.2      0.942478      0.948584   3.53959e-06   0.000153477   2.72576e-05  -2.12344e-05   1.29502e-05  -2.16594e-05
           0.2       1.09956      0.945335   2.86513e-06   0.000154089   2.27122e-05  -1.78883e-05   7.76917e-06  -1.69974e-05
           0.2       1.25664      0.942784   1.82692e-06   0.000154575   1.59238e-05  -1.27687e-05    3.6455e-06  -1.03711e-05
           0.2       1.41372      0.941173   5.26401e-07   0.000154888   7.53919e-06  -6.37458e-06   9.66613e-07  -2.39482e-06
           0.2        1.5708      0.940655  -9.10723e-07   0.000154996  -1.66218e-06   6.78321e-07  -1.97955e-08   6.21177e-06
           0.2       1.72788      0.941283  -2.34616e-06   0.000154888  -1.08339e-05   7.71435e-06   7.73492e-07   1.46786e-05
           0.2       1.88496      0.943001   -3.6416e-06   0.000154574   -1.9128e-05   1.40588e-05   3.26613e-06   2.22362e-05
           0.2       2.04204      0.945653   -4.6713e-06   0.000154084  -2.57615e-05   1.90982e-05   7.21702e-06   2.81668e-05
           0.2       2.19911      0.948994  -5.33381e-06   0.000153463  -3.00824e-05   2.23374e-05   1.22448e-05   3.18599e-05
           0.2       2.35619      0.952709  -5.56187e-06   0.000152771  -3.16338e-05   2.34471e-05   1.78613e-05   3.28731e-05
           0.2       2.51327      0.956443  -5.32965e-06   0.000152076  -3.02102e-05   2.22994e-05   2.35157e-05   3.09917e-05
           0.2       2.67035      0.959834  -4.65617e-06   0.000151443  -2.58953e-05    1.8986e-05   2.86476e-05   2.62775e-05
           0.2       2.82743      0.962548  -3.60451e-06   0.000150935  -1.90722e-05   1.38145e-05   3.27427e-05   1.90916e-05
           0.2       2.98451      0.964318  -2.27621e-06   0.000150601  -1.03975e-05   7.28245e-06    3.5387e-05   1.00776e-05
           0.2       3.14159       0.96497  -8.01416e-07   0.000150475  -7.36292e-07   2.86284e-08   3.63113e-05   1.00284e-07
           0.2       3.29867      0.964443   6.74438e-07    0.00015057   8.93419e-06  -7.23225e-06   3.54213e-05  -9.85541e-06
           0.2       3.45575      0.962798   2.00574e-06   0.000150875   1.76394e-05  -1.37849e-05   3.28081e-05  -1.88088e-05
           0.2       3.61283      0.960208   3.06188e-06   0.000151363   2.45218e-05  -1.89888e-05    2.8738e-05  -2.59074e-05
           0.2       3.76991      0.956939   3.74055e-06   0.000151985   2.89353e-05  -2.23437e-05   2.36228e-05  -3.05267e-05
           0.2       3.92699      0.953323   3.97767e-06    0.00015268   3.05069e-05  -2.35383e-05    1.7975e-05  -3.23288e-05
           0.2       4.08407      0.949716   3.75308e-06   0.000153382   2.91599e-05  -2.24768e-05   1.23544e-05  -3.12754e-05
           0.2       4.24115       0.94647   3.09154e-06   0.000154022   2.51001e-05  -1.92826e-05   7.31173e-06  -2.75997e-05
           0.2       4.39823      0.943892   2.05939e-06   0.000154538   1.87757e-05  -1.42806e-05   3.33645e-06  -2.17526e-05
           0.2       4.55531      0.942225   7.57593e-07   0.000154882   1.08217e-05  -7.96235e-06   8.11855e-07  -1.43398e-05
           0.2       4.71239      0.941621  -6.88089e-07    0.00015502   1.99717e-06  -9.38284e-07  -1.81544e-08    -6.061e-06
           0.2       4.86947      0.942132  -2.13879e-06    0.00015494  -6.87649e-06   6.11839e-06   9.30206e-07   2.34141e-06
           0.2       5.02655      0.943708   -3.4552e-06   0.000154651  -1.49768e-05    1.2532e-05   3.57351e-06   1.01266e-05
           0.2       5.18363      0.946198  -4.51028e-06   0.000154182   -2.1541e-05    1.7685e-05   7.66783e-06   1.65987e-05
           0.2       5.34071      0.949362  -5.20123e-06   0.000153579   -2.5929e-05   2.10754e-05    1.2829e-05   2.11558e-05
           0.2       5.49779      0.952892  -5.45956e-06   0.000152902  -2.76848e-05   2.23655e-05    1.8566e-05   2.33469e-05
           0.2       5.65487      0.956441  -5.25847e-06   0.000152219   -2.6593e-05   2.14189e-05   2.43253e-05   2.29309e-05
           0.2       5.81195      0.959651  -4.61637e-06   0.000151596  -2.27187e-05   1.83195e-05   2.95434e-05    1.9927e-05
           0.2       5.96903      0.962194  -3.59605e-06   0.000151095  -1.64201e-05   1.33687e-05   3.37035e-05   1.46396e-05
           0.2       6.12611      0.963806  -2.29897e-06   0.000150767  -8.32596e-06   7.05988e-06   3.63893e-05   7.64503e-06
           0.4             0      0.897257  -7.58859e-07    0.00012034   6.48031e-07   9.63781e-08   0.000119654   -2.0526e-07
           0.4       0.15708      0.895144   3.90339e-06    0.00012065   3.28429e-05  -2.32055e-05   0.000116661  -3.36136e-05
           0.4      0.314159      0.889219   8.07567e-06   0.000121635   6.13277e-05  -4.40427e-05   0.000107873  -6.27946e-05
           0.4      0.471239      0.880144   1.13302e-05   0.000123193   8.29316e-05  -6.02421e-05   9.42634e-05  -8.42773e-05
           0.4      0.628319      0.868909   1.33494e-05   0.000125163   9.55221e-05  -7.02082e-05   7.73027e-05  -9.59007e-05
           0.4      0.785398      0.856693   1.39561e-05   0.000127346    9.8192e-05  -7.30737e-05   5.87569e-05  -9.69759e-05
           0.4      0.942478      0.844716   1.31222e-05   0.000129522   9.11967e-05  -6.87352e-05   4.04748e-05  -8.81185e-05
           0.4       1.09956      0.834113   1.09595e-05   0.000131479   7.57149e-05  -5.77912e-05   2.41946e-05  -7.08745e-05
           0.4       1.25664      0.825833   7.69714e-06   0.000133028   5.35391e-05  -4.14172e-05   1.13935e-05  -4.72967e-05
           0.4       1.41372      0.820581   3.65337e-06   0.000134025   2.67949e-05  -2.12139e-05   3.18477e-06  -1.95998e-05
           0.4        1.5708      0.818788  -7.94915e-07   0.000134378  -2.25352e-06   9.47278e-07   2.57825e-07   1.00335e-05
           0.4       1.72788      0.820597  -5.24187e-06   0.000134053  -3.13005e-05   2.30677e-05   2.84929e-06   3.94919e-05
           0.4       1.88496      0.825864   -9.2814e-06   0.000133082  -5.80346e-05   4.31558e-05   1.07349e-05   6.66702e-05
           0.4       2.04204      0.834157  -1.25361e-05   0.000131554  -8.01711e-05   5.93586e-05   2.32386e-05   8.93911e-05
           0.4       2.19911      0.844768  -1.46872e-05   0.000129609  -9.55474e-05   7.00999e-05   3.92613e-05   0.000105416
           0.4       2.35619      0.856747  -1.55054e-05   0.000127429   -0.00010232   7.42274e-05   5.73395e-05   0.000112623
           0.4       2.51327       0.86896  -1.48798e-05   0.000125221  -9.92581e-05    7.1159e-05   7.57457e-05   0.000109374
           0.4       2.67035      0.880182  -1.28399e-05   0.000123201  -8.60733e-05   6.10043e-05   9.26361e-05   9.49883e-05
           0.4       2.82743      0.889235  -9.56428e-06   0.000121569  -6.36753e-05   4.46257e-05   0.000106244   7.01753e-05
           0.4       2.98451      0.895127  -5.37121e-06   0.000120489  -3.42403e-05   2.36046e-05   0.000115092   3.72328e-05
           0.4       3.14159      0.897201  -6.87643e-07   0.000120074  -1.01051e-06   9.24911e-08   0.000118197  -1.36402e-07
           0.4       3.29867      0.895229   3.99973e-06   0.000120367   3.21658e-05  -2.34418e-05   0.000115208   -3.7403e-05
           0.4       3.45575      0.889454   8.20421e-06    0.00012134   6.14574e-05  -4.45282e-05   0.000106464  -7.00451e-05
           0.4       3.61283      0.880544   1.14985e-05   0.000122896   8.36701e-05  -6.10112e-05   9.29396e-05   -9.4388e-05
           0.4       3.76991      0.869493    1.3563e-05   0.000124877   9.67028e-05  -7.13026e-05   7.61041e-05  -0.000108198
           0.4       3.92699       0.85748   1.42165e-05   0.000127087   9.97356e-05  -7.45294e-05   5.77197e-05  -0.000110873
           0.4       4.08407      0.845716   1.34253e-05   0.000129308    9.3143e-05  -7.05692e-05   3.96278e-05  -0.000103245
           0.4       4.24115      0.835316   1.12951e-05   0.000131325   7.82129e-05  -5.99889e-05   2.35567e-05  -8.71053e-05
           0.4       4.39823      0.827206   8.04972e-06   0.000132944   5.67931e-05  -4.39257e-05   1.09724e-05  -6.46818e-05
           0.4       4.55531      0.822069   4.00411e-06   0.000134011    3.0983e-05  -2.39414e-05   2.97895e-06  -3.82139e-05
           0.4       4.71239      0.820319  -4.65621e-07   0.000134428   2.94158e-06  -1.87725e-06   2.60256e-07  -9.75041e-06
           0.4       4.86947      0.822096  -4.95141e-06   0.000134155  -2.51791e-05   2.02835e-05   3.05126e-06   1.88359e-05
           0.4       5.02655      0.827261  -9.04246e-06   0.000133222  -5.12229e-05   4.05457e-05    1.1129e-05   4.56925e-05
           0.4       5.18363        0.8354  -1.23551e-05   0.000131718  -7.30182e-05   5.70346e-05   2.38193e-05   6.88242e-05
           0.4       5.34071      0.845827  -1.45639e-05   0.000129788  -8.84488e-05   6.81384e-05   4.00235e-05   8.60602e-05
           0.4       5.49779      0.857613  -1.54342e-05   0.000127619  -9.56508e-05   7.26631e-05   5.82756e-05   9.52418e-05
           0.4       5.65487      0.869638  -1.48516e-05   0.000125423  -9.33264e-05   6.99872e-05    7.6842e-05   9.46294e-05
           0.4       5.81195      0.880687  -1.28448e-05   0.000123415   -8.1099e-05   6.01913e-05   9.38715e-05   8.34239e-05
           0.4       5.96903      0.889579  -9.59413e-06   0.000121799  -5.97886e-05   4.41242e-05   0.000107589   6.22165e-05
           0.4       6.12611      0.895324  -5.42165e-06   0.000120737  -3.14861e-05   2.33701e-05   0.000116513   3.31676e-05
           0.6             0      0.769816  -5.86534e-07    8.2579e-05   1.75494e-07   1.63765e-07   0.000190829   1.78698e-07
           0.6       0.15708      0.766216   6.80286e-06   8.30811e-05   5.71862e-05  -3.82031e-05   0.000185774  -6.82649e-05
           0.6      0.314159      0.756009   1.33563e-05   8.46743e-05   0.000106667  -7.21562e-05   0.000171022  -0.000126647
           0.6      0.471239      0.740493   1.83725e-05   8.71839e-05   0.000142654  -9.79627e-05    0.00014843  -0.000167494
           0.6      0.628319      0.721538   2.13689e-05   9.03364e-05   0.000161765  -0.000113126   0.000120693  -0.000187093
           0.6      0.785398      0.701263   2.21233e-05   9.37978e-05   0.000163379  -0.000116587    9.0887e-05  -0.000185518
           0.6      0.942478      0.681729   2.06656e-05   9.72157e-05    0.00014913  -0.000108636   6.20358e-05  -0.000165668
           0.6       1.09956      0.664713   1.72345e-05   0.000100259   0.000122037  -9.06365e-05   3.67875e-05  -0.000131906
           0.6       1.25664      0.651591   1.22201e-05   0.000102648   8.56354e-05  -6.46809e-05   1.72343e-05  -8.88077e-05
           0.6       1.41372      0.643312   6.10808e-06   0.000104174   4.33548e-05    -3.329e-05   4.84943e-06  -4.03471e-05
           0.6        1.5708      0.640417  -5.63278e-07    0.00010471  -1.73665e-06   8.10828e-07   4.96596e-07   1.03722e-05
           0.6       1.72788      0.643082  -7.23321e-06   0.000104216  -4.68603e-05   3.48309e-05   4.46085e-06   6.08951e-05
           0.6       1.88496      0.651131  -1.33407e-05   0.000102735  -8.92472e-05   6.60006e-05   1.64662e-05   0.000108856
           0.6       2.04204      0.664025   -1.8347e-05   0.000100395  -0.000125837   9.16506e-05   3.56646e-05   0.000151329
           0.6       2.19911      0.680822  -2.17661e-05   9.73961e-05  -0.000153157   0.000109331   6.06068e-05    0.00018441
           0.6       2.35619      0.700153  -2.32091e-05   9.40061e-05  -0.000167558   0.000117013   8.92284e-05   0.000203335
           0.6       2.51327      0.720243  -2.24406e-05   9.05403e-05  -0.000165855   0.000113374   0.000118903   0.000203328
           0.6       2.67035      0.739032  -1.94358e-05   8.73372e-05   -0.00014628   9.81354e-05   0.000146614   0.000181063
           0.6       2.82743      0.754397  -1.44225e-05   8.47252e-05  -0.000109433   7.23429e-05   0.000169277   0.000136317
           0.6       2.98451      0.764468   -7.8867e-06   8.29838e-05  -5.88113e-05   3.84575e-05   0.000184178   7.30682e-05
           0.6       3.14159       0.76796  -5.27585e-07   8.23057e-05  -5.83727e-07   1.56371e-07   0.000189438  -6.15948e-07
           0.6       3.29867      0.764426   6.83481e-06   8.27687e-05   5.74854e-05  -3.81771e-05   0.000184379  -7.41261e-05
           0.6       3.45575      0.754347   1.33819e-05   8.43237e-05   0.000107659  -7.21599e-05   0.000169658  -0.000136841
           0.6       3.61283       0.73904   1.84175e-05   8.68026e-05   0.000143856  -9.81148e-05   0.000147136  -0.000180678
           0.6       3.76991      0.720393   2.14583e-05   8.99427e-05   0.000162724  -0.000113576   0.000119515  -0.000201704
           0.6       3.92699       0.70053   2.22752e-05   9.34212e-05   0.000163865  -0.000117484   8.98751e-05  -0.000200317
           0.6       4.08407      0.681497   2.08866e-05   9.68928e-05   0.000149276  -0.000110098   6.12288e-05  -0.000180188
           0.6       4.24115      0.665027   1.75174e-05   0.000100024   0.000122337  -9.27091e-05   3.62045e-05  -0.000146547
           0.6       4.39823      0.652435   1.25436e-05   0.000102522   8.67865e-05  -6.73181e-05   1.68705e-05  -0.000104556
           0.6       4.55531      0.644605    6.4405e-06    0.00010416   4.60042e-05  -3.63484e-05    4.6824e-06  -5.82419e-05
           0.6       4.71239      0.642032  -2.58196e-07   0.000104789   2.76526e-06  -2.44886e-06   4.97985e-07   -1.0225e-05
           0.6       4.86947      0.644877  -6.98901e-06   0.000104357  -4.05795e-05   3.16275e-05   4.60901e-06   3.78307e-05
           0.6       5.02655      0.652986  -1.31815e-05   0.000102905   -8.1667e-05    6.3102e-05   1.67538e-05   8.43218e-05
           0.6       5.18363      0.665863  -1.82826e-05   0.000100568  -0.000117684   8.92527e-05   3.60997e-05   0.000126769
           0.6       5.34071       0.68262   -2.1791e-05   9.75616e-05  -0.000145189   0.000107545   6.12067e-05   0.000161284
           0.6       5.49779      0.701926   -2.3304e-05   9.41651e-05  -0.000160376   0.000115848   9.00089e-05   0.000182792
           0.6       5.65487      0.722025  -2.25769e-05   9.07026e-05  -0.000159826   0.000112746   0.000119867   0.000186116
           0.6       5.81195      0.740847  -1.95823e-05   8.75151e-05  -0.000141566    9.7893e-05   0.000147745   0.000167676
           0.6       5.96903      0.756249  -1.45523e-05    8.4929e-05  -0.000106074   7.23116e-05    0.00017054   0.000127209
           0.6       6.12611       0.76634  -7.98276e-06   8.32203e-05  -5.67922e-05   3.84889e-05   0.000185527   6.87282e-05
           0.8             0      0.600503  -3.95846e-07   4.87605e-05  -1.29223e-07   1.94858e-07   0.000217016   3.77076e-07
           0.8       0.15708      0.596082   7.88355e-06   4.93392e-05   7.10581e-05   -4.4966e-05   0.000210845  -9.57323e-05
           0.8      0.314159      0.583559   1.51455e-05   5.11799e-05   0.000131485  -8.43943e-05   0.000193011  -0.000175611
           0.8      0.471239      0.564731   2.05726e-05   5.40625e-05   0.000173336  -0.000113489   0.000166078  -0.000228379
           0.8      0.628319      0.542092    2.3655e-05   5.76476e-05    0.00019302  -0.000129535   0.000133616  -0.000249965
           0.8      0.785398      0.518326   2.42248e-05   6.15335e-05    0.00019108  -0.000131839   9.94653e-05  -0.000242505
           0.8      0.942478      0.495871   2.24134e-05    6.5316e-05   0.000170981  -0.000121379    6.7131e-05  -0.000212065
           0.8       1.09956      0.476668   1.85653e-05   6.86363e-05   0.000137492  -0.000100234   3.94206e-05  -0.000166019
           0.8       1.25664      0.462081   1.31463e-05   7.12095e-05   9.53091e-05  -7.10298e-05   1.83414e-05   -0.00011103
           0.8       1.41372      0.452955    6.6741e-06   7.28359e-05   4.82626e-05    -3.655e-05   5.16872e-06  -5.19626e-05
           0.8        1.5708      0.449726  -3.21896e-07   7.34011e-05  -8.65277e-07   4.63825e-07   5.84016e-07    8.2887e-06
           0.8       1.72788      0.452523  -7.31373e-06   7.28716e-05  -5.00022e-05   3.73535e-05   4.79636e-06   6.82223e-05
           0.8       1.88496      0.461211  -1.37741e-05   7.12911e-05  -9.71349e-05   7.14989e-05   1.75949e-05   0.000126599
           0.8       2.04204      0.475357  -1.91751e-05   6.87784e-05  -0.000139594   0.000100258   3.83112e-05   0.000181089
           0.8       2.19911      0.494133  -2.30018e-05   6.55274e-05  -0.000173579   0.000120971   6.57024e-05   0.000227192
           0.8       2.35619      0.516194  -2.47923e-05   6.18054e-05  -0.000194232   0.000131121   9.78048e-05   0.000257994
           0.8       2.51327      0.539612  -2.42089e-05   5.79458e-05  -0.000196476   0.000128693   0.000131846   0.000265264
           0.8       2.67035      0.561943  -2.11299e-05    5.4328e-05   -0.00017656   0.000112727   0.000164329   0.000241961
           0.8       2.82743      0.580496   -1.5734e-05   5.13411e-05  -0.000133875   8.38978e-05   0.000191392   0.000185512
           0.8       2.98451      0.592779  -8.53732e-06   4.93307e-05    -7.224e-05   4.48763e-05   0.000209426   0.000100448
           0.8       3.14159      0.597017  -3.54134e-07   4.85421e-05   1.25072e-07   1.83693e-07   0.000215836  -1.22619e-06
           0.8       3.29867      0.592583   7.82791e-06   4.90747e-05   7.22542e-05  -4.45356e-05   0.000209665  -0.000102678
           0.8       3.45575      0.580154   1.50248e-05   5.08628e-05   0.000133213  -8.36432e-05   0.000191843  -0.000187052
           0.8       3.61283      0.561548   2.04312e-05   5.36912e-05   0.000174876  -0.000112632   0.000164945  -0.000242294
           0.8       3.76991       0.53929   2.35397e-05   5.72359e-05     0.0001936  -0.000128842   0.000132567  -0.000263858
           0.8       3.92699      0.516083    2.4175e-05   6.11165e-05   0.000190257  -0.000131591   9.85652e-05  -0.000254476
           0.8       4.08407      0.494351    2.2453e-05   6.49455e-05   0.000168938  -0.000121814   6.64351e-05   -0.00022165
           0.8       4.24115      0.475972   1.86966e-05    6.8365e-05   0.000135061  -0.000101481   3.89498e-05  -0.000174354
           0.8       4.39823      0.462209   1.33489e-05   7.10712e-05   9.36975e-05  -7.30632e-05   1.80756e-05   -0.00012027
           0.8       4.55531      0.453802     6.908e-06   7.28327e-05   4.85922e-05  -3.91833e-05   5.06076e-06  -6.42671e-05
           0.8       4.71239      0.451111  -1.07126e-07   7.35027e-05   2.01451e-06   -2.4624e-06   5.83056e-07  -8.28435e-06
           0.8       4.86947      0.454248  -7.16739e-06   7.30281e-05   -4.4694e-05   3.44935e-05   4.86893e-06   4.76352e-05
           0.8       5.02655      0.463118  -1.37331e-05   7.14528e-05  -9.01794e-05   6.90442e-05   1.77357e-05   0.000103578
           0.8       5.18363      0.477372   -1.9256e-05   6.89125e-05  -0.000132118   9.84677e-05   3.85434e-05   0.000157887
           0.8       5.34071      0.496267   -2.3198e-05   6.56259e-05  -0.000166648   0.000119981   6.60686e-05    0.00020588
           0.8       5.49779      0.518515  -2.50748e-05   6.18814e-05   -0.00018853   0.000130914   9.83493e-05   0.000239838
           0.8       5.65487      0.542195  -2.45322e-05   5.80226e-05   -0.00019221   0.000129098   0.000132592   0.000250633
           0.8       5.81195      0.564826  -2.14406e-05   5.44276e-05  -0.000173608   0.000113455   0.000165265   0.000230778
           0.8       5.96903      0.583658  -1.59822e-05   5.14766e-05  -0.000132043   8.46222e-05   0.000192468   0.000177894
           0.8       6.12611       0.59615  -8.68843e-06   4.95068e-05  -7.14478e-05    4.5321e-05   0.000210579   9.70217e-05
             1             0      0.427377  -2.37801e-07   2.47263e-05   -1.0185e-07   1.82583e-07   0.000199969   1.88298e-07
             1       0.15708      0.423003   7.23155e-06     2.527e-05   7.06515e-05  -4.29552e-05   0.000193829  -0.000104381
             1      0.314159      0.410693   1.37013e-05   2.70019e-05   0.000129326   -8.0031e-05   0.000176288  -0.000189055
             1      0.471239      0.392414   1.84039e-05   2.96921e-05   0.000167884  -0.000106453   0.000150205  -0.000241731
             1      0.628319      0.370797   2.09139e-05   3.29936e-05   0.000183495   -0.00011991   0.000119398   -0.00025932
             1      0.785398      0.348531    2.1163e-05   3.65125e-05   0.000178011  -0.000120338   8.77366e-05  -0.000246231
             1      0.942478      0.327909   1.93642e-05   3.98752e-05   0.000156123  -0.000109306   5.84762e-05  -0.000210844
             1       1.09956      0.310601   1.58966e-05   4.27738e-05   0.000123308  -8.92265e-05   3.39681e-05  -0.000162073
             1       1.25664      0.297657   1.12017e-05   4.49843e-05   8.43258e-05  -6.27074e-05   1.56849e-05  -0.000107134
             1       1.41372      0.289637   5.71755e-06   4.63636e-05   4.25168e-05  -3.21941e-05   4.42178e-06  -5.05994e-05
             1        1.5708      0.286782  -1.45624e-07   4.68365e-05  -2.10827e-07   1.39781e-07   5.32679e-07   5.57693e-06
             1       1.72788      0.289148  -6.00054e-06   4.63848e-05   -4.2883e-05   3.23242e-05   4.10756e-06   6.12731e-05
             1       1.88496      0.296663  -1.14619e-05   4.50408e-05  -8.46409e-05   6.24365e-05    1.5044e-05   0.000116793
             1       2.04204      0.309088  -1.61249e-05   4.28874e-05  -0.000123817   8.84281e-05   3.29955e-05   0.000171129
             1       2.19911      0.325886  -1.95577e-05   4.00647e-05  -0.000157202   0.000108011   5.72023e-05   0.000220401
             1       2.35619      0.346036  -2.13262e-05   3.67787e-05  -0.000179875   0.000118711   8.62447e-05   0.000257168
             1       2.51327      0.367884  -2.10605e-05   3.33075e-05  -0.000185938   0.000118196   0.000117816   0.000271339
             1       2.67035      0.389134  -1.85602e-05   2.99942e-05  -0.000170276   0.000104919   0.000148667   0.000253101
             1       2.82743      0.407079   -1.3907e-05   2.72154e-05  -0.000130931   7.89307e-05   0.000174895    0.00019736
             1       2.98451      0.419087  -7.53497e-06   2.53247e-05  -7.10704e-05   4.25101e-05   0.000192629   0.000107844
             1       3.14159      0.423228  -2.07477e-07   2.45807e-05   6.81932e-07   1.66085e-07   0.000198974   -1.7485e-06
             1       3.29867      0.418806   7.11399e-06   2.50877e-05   7.21714e-05  -4.21853e-05   0.000192843  -0.000111066
             1       3.45575      0.406571   1.34733e-05   2.67712e-05   0.000131279   -7.8642e-05   0.000175297  -0.000199772
             1       3.61283      0.388502   1.81205e-05   2.94006e-05    0.00016948  -0.000104728   0.000149215  -0.000254172
             1       3.76991      0.367267   2.06353e-05   3.26447e-05   0.000183773    -0.0001182   0.000118459  -0.000270516
             1       3.92699      0.345589   2.09431e-05   3.61377e-05    0.00017637  -0.000119015   8.69286e-05   -0.00025398
             1       4.08407      0.325749   1.92399e-05   3.95304e-05    0.00015274  -0.000108696   5.78694e-05  -0.000214803
             1       4.24115      0.309347   1.58805e-05     4.252e-05   0.000119185  -8.95175e-05   3.35847e-05  -0.000163908
             1       4.39823      0.297316    1.1278e-05   4.48619e-05   8.09279e-05  -6.38899e-05   1.54925e-05  -0.000109714
             1       4.55531      0.290091   5.84551e-06   4.63743e-05   4.11892e-05  -3.40554e-05   4.35579e-06  -5.66918e-05
             1       4.71239      0.287826   -2.1978e-08   4.69439e-05    1.2325e-06  -2.04893e-06   5.29705e-07  -5.52205e-06
             1       4.86947      0.290562  -5.93789e-06   4.65303e-05  -3.88598e-05   3.02051e-05   4.12935e-06   4.55018e-05
             1       5.02655      0.298285  -1.15042e-05   4.51686e-05  -7.90065e-05   6.07489e-05   1.50863e-05   9.82945e-05
             1       5.18363      0.310862  -1.62944e-05   4.29653e-05   -0.00011791   8.74456e-05   3.30873e-05   0.000152605
             1       5.34071      0.327864  -1.98512e-05    4.0091e-05  -0.000152209    0.00010788   5.73985e-05   0.000204202
             1       5.49779      0.348334  -2.17148e-05   3.67763e-05   -0.00017642   0.000119412   8.66093e-05   0.000244446
             1       5.65487      0.370615  -2.14929e-05   3.33085e-05  -0.000183982   0.000119518   0.000118392   0.000261925
             1       5.81195      0.392346  -1.89712e-05   3.00245e-05  -0.000169364   0.000106488   0.000149449   0.000246196
             1       5.96903      0.410727  -1.42314e-05   2.72867e-05  -0.000130617   8.03044e-05   0.000175822   0.000192577
             1       6.12611      0.423056  -7.72321e-06   2.54356e-05   -7.1226e-05   4.33092e-05    0.00019362   0.000105799
           1.2             0      0.281015  -1.29987e-07   1.05077e-05   8.59007e-08   1.43891e-07   0.000159516  -1.61306e-07
           1.2       0.15708      0.277306   5.68183e-06   1.09541e-05   5.99101e-05  -3.55458e-05   0.000154223  -9.49034e-05
           1.2      0.314159      0.266968   1.06478e-05   1.23738e-05    0.00010836  -6.56998e-05   0.000139285  -0.000169686
           1.2      0.471239      0.251814   1.41475e-05   1.45558e-05   0.000138491  -8.63724e-05   0.000117428  -0.000213415
           1.2      0.628319      0.234187   1.58819e-05    1.7191e-05   0.000148604  -9.59296e-05   9.21474e-05  -0.000224568
           1.2      0.785398      0.216371   1.58678e-05   1.99443e-05   0.000141346  -9.48486e-05   6.67836e-05  -0.000208906
           1.2      0.942478      0.200187   1.43452e-05   2.25186e-05   0.000121583  -8.49391e-05   4.39236e-05  -0.000175325
           1.2       1.09956      0.186849   1.16583e-05   2.46908e-05   9.43631e-05  -6.84966e-05   2.52256e-05  -0.000132363
           1.2       1.25664      0.177026   8.16136e-06   2.63166e-05   6.36523e-05  -4.77123e-05    1.1556e-05  -8.63363e-05
           1.2       1.41372      0.171001   4.17008e-06   2.73163e-05   3.18867e-05  -2.44131e-05   3.25793e-06  -4.07822e-05
           1.2        1.5708      0.168849  -4.72153e-08   2.76543e-05   1.00177e-07   -5.1162e-08   4.12895e-07   3.34665e-06
           1.2       1.72788      0.170572  -4.25349e-06   2.73256e-05  -3.15754e-05   2.41629e-05    3.0192e-06   4.69085e-05
           1.2       1.88496      0.176147  -8.21485e-06   2.63488e-05   -6.3154e-05   4.70642e-05   1.10609e-05    9.1251e-05
           1.2       2.04204      0.185497  -1.16708e-05   2.47683e-05  -9.39167e-05   6.73237e-05   2.44585e-05   0.000136527
           1.2       2.19911       0.19836  -1.43149e-05   2.26632e-05  -0.000121632   8.32724e-05   4.29002e-05   0.000180067
           1.2       2.35619      0.214103  -1.58014e-05   2.01631e-05    -0.0001422   9.28563e-05   6.55719e-05   0.000215412
           1.2       2.51327      0.231529  -1.57963e-05   1.74631e-05  -0.000150118   9.38591e-05   9.08603e-05   0.000232784
           1.2       2.67035      0.248809   -1.4072e-05     1.483e-05   -0.00014004   8.44971e-05   0.000116186     0.0002217
           1.2       2.82743      0.263639  -1.06257e-05   1.25813e-05  -0.000109193   6.42962e-05   0.000138169   0.000175616
           1.2       2.98451      0.273671  -5.76515e-06   1.10327e-05  -5.96659e-05   3.48782e-05   0.000153255   9.67638e-05
           1.2       3.14159      0.277134  -1.06563e-07   1.04232e-05    9.2209e-07   1.21717e-07   0.000158686  -1.97242e-06
           1.2       3.29867      0.273382   5.54326e-06   1.08484e-05    6.1259e-05  -3.46207e-05   0.000153407  -0.000100388
           1.2       3.45575      0.263113   1.03835e-05   1.22342e-05   0.000110078  -6.40164e-05   0.000138453  -0.000178357
           1.2       3.61283      0.248142   1.38128e-05   1.43633e-05    0.00013987  -8.42359e-05   0.000116574  -0.000223122
           1.2       3.76991      0.230847   1.55386e-05   1.69396e-05   0.000148693  -9.37108e-05   9.13193e-05  -0.000232471
           1.2       3.92699      0.213547   1.55722e-05   1.96567e-05   0.000139515  -9.29418e-05   6.60694e-05  -0.000212959
           1.2       4.08407       0.19806    1.4138e-05   2.22448e-05   0.000117978  -8.36936e-05   4.33987e-05  -0.000175357
           1.2       4.24115      0.185536   1.15569e-05   2.44884e-05   8.99505e-05  -6.81193e-05   2.49108e-05  -0.000130165
           1.2       4.39823       0.17653   8.15525e-06   2.62243e-05   5.98412e-05  -4.81962e-05   1.14121e-05  -8.47896e-05
           1.2       4.55531      0.171208   4.22319e-06   2.73356e-05   2.99472e-05   -2.5542e-05    3.2156e-06    -4.256e-05
           1.2       4.71239      0.169569   1.30387e-08   2.77501e-05   6.61755e-07   -1.4809e-06    4.0919e-07  -3.13843e-06
           1.2       4.86947        0.1716  -4.23964e-06   2.74426e-05  -2.87394e-05   2.28003e-05   3.01871e-06    3.6096e-05
           1.2       5.02655      0.177344  -8.28952e-06   2.64365e-05  -5.89998e-05   4.60884e-05    1.1059e-05   7.80142e-05
           1.2       5.18363      0.186828  -1.18573e-05   2.48001e-05  -8.97314e-05   6.69755e-05   2.44794e-05   0.000123473
           1.2       5.34071        0.1999  -1.46147e-05   2.26429e-05  -0.000118518   8.36937e-05   4.29957e-05   0.000169418
           1.2       5.49779       0.21599  -1.61927e-05   2.01162e-05   -0.00014066   9.40479e-05   6.58112e-05   0.000208111
           1.2       5.65487      0.233891  -1.62334e-05   1.74223e-05  -0.000149942   9.56305e-05   9.12998e-05   0.000228307
           1.2       5.81195      0.251698  -1.44915e-05   1.48196e-05  -0.000140573   8.64655e-05    0.00011683   0.000218791
           1.2       5.96903         0.267  -1.09591e-05   1.26098e-05  -0.000109842   6.59785e-05   0.000138957   0.000173501
           1.2       6.12611      0.277371  -5.95716e-06   1.10943e-05  -6.02761e-05   3.58477e-05   0.000154097   9.59235e-05
           1.4             0      0.173212  -6.58088e-08   3.35486e-06   2.45411e-07   9.94184e-08     0.0001147  -4.17777e-07
           1.4       0.15708      0.170407   4.00448e-06   3.68865e-06   4.51889e-05  -2.65133e-05   0.000110595    -7.547e-05
           1.4      0.314159      0.162673   7.43272e-06   4.74376e-06   8.07323e-05  -4.85971e-05   9.91531e-05  -0.000133256
           1.4      0.471239      0.151482   9.76894e-06   6.34532e-06   0.000101596  -6.31161e-05   8.26788e-05  -0.000164955
           1.4      0.628319      0.138675   1.08295e-05   8.24516e-06   0.000107069  -6.90894e-05   6.40179e-05  -0.000170401
           1.4      0.785398      0.125967   1.06776e-05   1.01869e-05   9.99181e-05  -6.72763e-05   4.57407e-05  -0.000155467
           1.4      0.942478      0.114638   9.53211e-06   1.19591e-05   8.43685e-05  -5.93816e-05    2.9676e-05  -0.000128029
           1.4       1.09956      0.105464   7.66412e-06   1.34195e-05   6.43957e-05  -4.72968e-05   1.68459e-05  -9.50078e-05
           1.4       1.25664     0.0988052   5.32519e-06   1.44903e-05   4.28585e-05  -3.26453e-05   7.65522e-06  -6.11291e-05
           1.4       1.41372     0.0947616   2.71745e-06   1.51381e-05   2.13085e-05  -1.66364e-05   2.15803e-06  -2.87504e-05
           1.4        1.5708     0.0933165  -4.52036e-09   1.53542e-05   1.76726e-07  -1.18913e-07   2.85867e-07    1.8672e-06
           1.4       1.72788     0.0944422  -2.71518e-06   1.51408e-05  -2.08239e-05   1.62726e-05   1.99232e-06   3.19439e-05
           1.4       1.88496     0.0981437  -5.29243e-06   1.45062e-05  -4.21236e-05   3.19405e-05   7.30642e-06   6.31476e-05
           1.4       2.04204      0.104434  -7.59009e-06   1.34672e-05   -6.3606e-05   4.61373e-05   1.62951e-05    9.6243e-05
           1.4       2.19911      0.113233  -9.41554e-06   1.20582e-05  -8.39412e-05   5.77884e-05   2.89282e-05   0.000129714
           1.4       2.35619      0.124211  -1.05257e-05   1.03465e-05  -0.000100174   6.53904e-05   4.48444e-05   0.000158779
           1.4       2.51327      0.136607  -1.06581e-05   8.45197e-06  -0.000107917    6.7122e-05   6.30613e-05   0.000175438
           1.4       2.67035      0.149134  -9.60487e-06   6.55995e-06  -0.000102495   6.13052e-05   8.17567e-05   0.000170373
           1.4       2.82743      0.160053  -7.31513e-06   4.91187e-06  -8.10188e-05   4.71973e-05    9.8324e-05   0.000136973
           1.4       2.98451       0.16752  -3.98076e-06   3.76246e-06  -4.45787e-05   2.57903e-05   0.000109862   7.60607e-05
           1.4       3.14159      0.170103  -4.77665e-08   3.31091e-06   8.98523e-07   7.38619e-08   0.000114038   -1.8647e-06
           1.4       3.29867      0.167273   3.87621e-06   3.63637e-06   4.61586e-05  -2.56142e-05    0.00010995  -7.94553e-05
           1.4       3.45575      0.159604   7.18916e-06   4.67263e-06   8.20024e-05  -4.69579e-05   9.84873e-05    -0.0001395
           1.4       3.61283      0.148562   9.45859e-06    6.2355e-06   0.000102623  -6.10231e-05   8.19794e-05  -0.000171732
           1.4       3.76991      0.136015   1.05065e-05   8.08552e-06   0.000107052    -6.688e-05   6.33295e-05  -0.000175401
           1.4       3.92699      0.123708   1.03912e-05   9.99122e-06   9.83129e-05  -6.53076e-05   4.51466e-05   -0.00015708
           1.4       4.08407      0.112921   9.31834e-06   1.17663e-05   8.12837e-05  -5.79714e-05   2.92463e-05  -0.000126236
           1.4       4.24115      0.104378   7.53992e-06   1.32764e-05   6.06296e-05  -4.66322e-05    1.6597e-05  -9.13889e-05
           1.4       4.39823     0.0983512   5.28405e-06   1.44284e-05    3.9562e-05  -3.27148e-05   7.54814e-06  -5.80783e-05
           1.4       4.55531     0.0948437   2.73064e-06   1.51589e-05   1.94938e-05  -1.72424e-05   2.12949e-06  -2.84065e-05
           1.4       4.71239     0.0937785   2.04761e-08   1.54287e-05   3.19647e-07  -9.63741e-07   2.82534e-07  -1.54931e-06
           1.4       4.86947     0.0951234  -2.72193e-06   1.52246e-05  -1.89385e-05   1.54876e-05    1.9861e-06   2.51229e-05
           1.4       5.02655     0.0989366  -5.36504e-06     1.456e-05  -3.92888e-05   3.14598e-05    7.2922e-06   5.44817e-05
           1.4       5.18363      0.105321  -7.74864e-06   1.34723e-05  -6.08741e-05   4.61455e-05   1.62878e-05   8.78612e-05
           1.4       5.34071      0.114291   -9.6647e-06   1.20201e-05  -8.22057e-05   5.84099e-05   2.89671e-05   0.000123439
           1.4       5.49779       0.12557  -1.08524e-05    1.0288e-05  -9.98106e-05   6.66514e-05    4.4992e-05   0.000155338
           1.4       5.65487      0.138388  -1.10284e-05   8.40011e-06  -0.000108664    6.8884e-05   6.33777e-05   0.000174223
           1.4       5.81195      0.151383  -9.96584e-06    6.5342e-06  -0.000103684   6.32369e-05    8.2257e-05   0.000170048
           1.4       5.96903      0.162722  -7.60561e-06   4.91808e-06  -8.20423e-05    4.8847e-05   9.89566e-05   0.000136622
           1.4       6.12611      0.170482  -4.14872e-06   3.79352e-06  -4.52736e-05   2.67432e-05    0.00011054   7.59878e-05
           1.6             0       0.10141  -3.12145e-08    3.3085e-07    3.0677e-07   6.18295e-08   7.63552e-05  -5.01204e-07
           1.6       0.15708     0.0994642   2.60847e-06   5.63866e-07   3.12233e-05  -1.83024e-05   7.34185e-05  -5.42962e-05
           1.6      0.314159     0.0941576   4.79877e-06   1.29316e-06   5.50997e-05  -3.32607e-05   6.53304e-05  -9.47233e-05
           1.6      0.471239     0.0865772    6.2388e-06     2.385e-06   6.82903e-05  -4.26664e-05   5.38671e-05  -0.000115477
           1.6      0.628319     0.0780405    6.8281e-06   3.65583e-06   7.07148e-05  -4.60229e-05   4.11459e-05  -0.000117197
           1.6      0.785398     0.0697195   6.64173e-06   4.92491e-06    6.4792e-05  -4.41319e-05   2.89772e-05  -0.000104972
           1.6      0.942478     0.0624345   5.85296e-06   6.05405e-06   5.37506e-05  -3.83919e-05   1.85427e-05  -8.49199e-05
           1.6       1.09956     0.0566333   4.65409e-06   6.96138e-06   4.03805e-05  -3.02019e-05   1.04033e-05  -6.20025e-05
           1.6       1.25664     0.0524819   3.20786e-06   7.61207e-06   2.65287e-05  -2.06546e-05   4.68947e-06    -3.936e-05
           1.6       1.41372     0.0499853   1.63255e-06   7.99918e-06   1.30827e-05  -1.04788e-05   1.32182e-06   -1.8389e-05
           1.6        1.5708     0.0490934   8.57545e-09    8.1266e-06   1.50606e-07  -1.16339e-07   1.82345e-07   9.97115e-07
           1.6       1.72788     0.0497723  -1.60571e-06   7.99906e-06  -1.26614e-05   1.01504e-05   1.21523e-06   1.99438e-05
           1.6       1.88496     0.0520364  -3.15495e-06   7.61903e-06   -2.5865e-05    2.0065e-05   4.46228e-06   3.99451e-05
           1.6       2.04204     0.0559313  -4.56606e-06   6.98866e-06  -3.96157e-05   2.92583e-05   1.00384e-05   6.18966e-05
           1.6       2.19911     0.0614673  -5.72891e-06   6.11674e-06  -5.32208e-05   3.71038e-05   1.80391e-05   8.50921e-05
           1.6       2.35619      0.068502  -6.48764e-06   5.03156e-06  -6.47717e-05   4.26026e-05    2.8366e-05   0.000106394
           1.6       2.51327     0.0766002   -6.6566e-06   3.79867e-06  -7.11517e-05   4.44116e-05   4.04892e-05   0.000120026
           1.6       2.67035     0.0849332  -6.07119e-06   2.53625e-06   -6.8763e-05   4.11565e-05    5.3233e-05   0.000118729
           1.6       2.82743     0.0923089  -4.66634e-06   1.41368e-06  -5.50874e-05   3.20606e-05   6.47574e-05   9.68124e-05
           1.6       2.98451      0.097406  -2.54935e-06    6.2057e-07  -3.05243e-05   1.76472e-05   7.28994e-05   5.41612e-05
           1.6       3.14159     0.0991731  -1.80334e-08   3.09907e-07   7.36194e-07   3.64578e-08   7.58622e-05  -1.54191e-06
           1.6       3.29867     0.0972189   2.50556e-06   5.42208e-07   3.18229e-05  -1.75409e-05   7.29395e-05  -5.69365e-05
           1.6       3.45575     0.0919704   4.60406e-06   1.26357e-06   5.59229e-05   -3.1875e-05   6.48312e-05  -9.88238e-05
           1.6       3.61283     0.0845042   5.99065e-06   2.33044e-06   6.89653e-05  -4.08984e-05   5.33339e-05    -0.0001198
           1.6       3.76991     0.0761548   6.56886e-06   3.56426e-06   7.06481e-05  -4.41475e-05   4.06156e-05   -0.00012008
           1.6       3.92699     0.0681179   6.40936e-06   4.80349e-06   6.35698e-05  -4.24364e-05   2.85201e-05  -0.000105296
           1.6       4.08407     0.0612146   5.67522e-06   5.93006e-06   5.14518e-05  -3.71322e-05   1.82163e-05  -8.27561e-05
           1.6       4.24115     0.0558559    4.5444e-06   6.86888e-06   3.75939e-05  -2.95256e-05   1.02189e-05  -5.85677e-05
           1.6       4.39823     0.0521425   3.16211e-06   7.57416e-06   2.40874e-05  -2.05454e-05   4.61322e-06  -3.63947e-05
           1.6       4.55531     0.0500124   1.62963e-06   8.01669e-06    1.1699e-05  -1.07724e-05   1.30257e-06  -1.73871e-05
           1.6       4.71239     0.0493736   1.70649e-08   8.17859e-06   1.40431e-07  -5.79895e-07   1.79869e-07  -6.62908e-07
           1.6       4.86947     0.0501917  -1.61746e-06   8.05387e-06  -1.14719e-05   9.73595e-06   1.20963e-06   1.59071e-05
           1.6       5.02655     0.0525209  -3.21127e-06   7.64937e-06   -2.4053e-05   1.98677e-05   4.44853e-06   3.46508e-05
           1.6       5.18363     0.0564741  -4.68189e-06   6.98258e-06  -3.79418e-05   2.94053e-05   1.00231e-05   5.68775e-05
           1.6       5.34071      0.062131  -5.90994e-06   6.07971e-06  -5.23359e-05   3.76947e-05   1.80476e-05   8.16877e-05
           1.6       5.49779     0.0693918  -6.72796e-06   4.98056e-06  -6.49443e-05   4.36798e-05   2.84479e-05   0.000105144
           1.6       5.65487     0.0778146  -6.93414e-06   3.75306e-06  -7.21547e-05   4.58919e-05   4.06995e-05   0.000120413
           1.6       5.81195     0.0865137   -6.3467e-06   2.50993e-06  -7.00316e-05   4.27861e-05   5.35927e-05   0.000119602
           1.6       5.96903     0.0942163  -4.89118e-06   1.41073e-06  -5.60958e-05   3.34634e-05   6.52283e-05    9.7317e-05
           1.6       6.12611     0.0995381  -2.68029e-06   6.34999e-07  -3.11205e-05   1.84631e-05   7.34079e-05    5.4449e-05
           1.8             0      0.057011  -1.39393e-08  -6.48204e-07   2.87205e-07   3.51449e-08   4.79352e-05  -4.56046e-07
           1.8       0.15708     0.0557467   1.60256e-06  -4.93881e-07   2.01812e-05  -1.19094e-05   4.59615e-05  -3.62051e-05
           1.8      0.314159     0.0523377   2.92342e-06  -1.70708e-08   3.51857e-05  -2.14557e-05   4.05882e-05  -6.24417e-05
           1.8      0.471239     0.0475293   3.75949e-06     6.865e-07   4.29611e-05  -2.71819e-05   3.30885e-05  -7.50079e-05
           1.8      0.628319     0.0421985   4.06167e-06   1.48969e-06   4.37293e-05  -2.88912e-05   2.49304e-05  -7.48394e-05
           1.8      0.785398      0.037092     3.897e-06   2.27304e-06   3.93625e-05  -2.72826e-05   1.73045e-05  -6.58632e-05
           1.8      0.942478     0.0326987   3.38948e-06   2.95205e-06   3.21085e-05  -2.33942e-05   1.09213e-05  -5.23934e-05
           1.8       1.09956     0.0292562     2.665e-06   3.48368e-06   2.37612e-05  -1.81783e-05   6.05592e-06  -3.76735e-05
           1.8       1.25664     0.0268258   1.82157e-06   3.85627e-06   1.54168e-05  -1.23179e-05   2.70791e-06  -2.36069e-05
           1.8       1.41372      0.025378   9.23658e-07   4.07408e-06   7.53897e-06  -6.21935e-06   7.63167e-07  -1.09426e-05
           1.8        1.5708     0.0248613   9.52565e-09   4.14484e-06   1.00983e-07  -8.81207e-08   1.09385e-07   5.19289e-07
           1.8       1.72788      0.025247  -8.97308e-07   4.07321e-06  -7.24318e-06   5.97655e-06   6.98796e-07   1.16644e-05
           1.8       1.88496     0.0265489  -1.77557e-06   3.85897e-06  -1.49254e-05   1.18913e-05    2.5692e-06   2.36194e-05
           1.8       2.04204     0.0288147  -2.59253e-06   3.49851e-06  -2.31668e-05   1.74984e-05   5.82977e-06   3.71515e-05
           1.8       2.19911     0.0320844  -3.28983e-06   2.98944e-06  -3.16534e-05   2.24619e-05   1.06042e-05   5.20137e-05
           1.8       2.35619     0.0363132   -3.7744e-06   2.33974e-06  -3.92528e-05   2.61666e-05   1.69148e-05   6.63338e-05
           1.8       2.51327     0.0412724  -3.92505e-06   1.58151e-06  -4.39369e-05   2.77005e-05   2.45088e-05    7.6313e-05
           1.8       2.67035      0.046466  -3.62409e-06   7.85094e-07  -4.31858e-05   2.60451e-05   3.26803e-05    7.6828e-05
           1.8       2.82743     0.0511318  -2.81206e-06   6.20017e-08  -3.50534e-05   2.05287e-05   4.02168e-05   6.35059e-05
           1.8       2.98451     0.0543894  -1.54334e-06  -4.55509e-07  -1.95608e-05   1.13815e-05   4.56164e-05   3.57866e-05
           1.8       3.14159     0.0555218  -4.93143e-09  -6.57516e-07    5.3904e-07   1.28941e-08   4.75914e-05  -1.15117e-06
           1.8       3.29867     0.0542595    1.5276e-06  -5.00664e-07   2.05085e-05  -1.13244e-05   4.56287e-05  -3.78339e-05
           1.8       3.45575     0.0508984   2.78225e-06   -2.5593e-08   3.56645e-05  -2.03956e-05   4.02384e-05  -6.49435e-05
           1.8       3.61283     0.0461728   3.58022e-06   6.63356e-07   4.33601e-05  -2.58356e-05   3.27099e-05  -7.75697e-05
           1.8       3.76991     0.0409693   3.87481e-06   1.44147e-06   4.36475e-05  -2.74646e-05   2.45512e-05  -7.63687e-05
           1.8       3.92699     0.0360506   3.72917e-06    2.2029e-06   3.85159e-05  -2.59867e-05   1.69783e-05  -6.56544e-05
           1.8       4.08407     0.0319066   3.25987e-06   2.87772e-06   3.05522e-05  -2.24162e-05   1.06911e-05  -5.05508e-05
           1.8       4.24115     0.0287506   2.58295e-06   3.42792e-06   2.18942e-05  -1.76236e-05   5.92853e-06  -3.50446e-05
           1.8       4.39823     0.0266007   1.78437e-06    3.8345e-06   1.37899e-05  -1.21681e-05   2.65673e-06   -2.1338e-05
           1.8       4.55531     0.0253841   9.16787e-07   4.08681e-06   6.60811e-06  -6.34898e-06   7.50667e-07   -9.9771e-06
           1.8       4.71239     0.0250233    1.1463e-08    4.1782e-06   5.59371e-08  -3.28931e-07   1.07769e-07  -2.35553e-07
           1.8       4.86947     0.0254906  -9.07671e-07   4.10654e-06  -6.52744e-06   5.77307e-06   6.95142e-07   9.39226e-06
           1.8       5.02655      0.026827  -1.81398e-06   3.87492e-06  -1.38294e-05   1.18316e-05   2.55921e-06   2.05564e-05
           1.8       5.18363     0.0291255  -2.66898e-06   3.49011e-06  -2.21911e-05   1.76633e-05   5.81472e-06    3.4301e-05
           1.8       5.34071     0.0324732  -3.40951e-06   2.96097e-06  -3.12342e-05    2.2925e-05   1.05985e-05   5.02797e-05
           1.8       5.49779      0.036856  -3.93585e-06   2.30246e-06  -3.95754e-05   2.69743e-05    1.6954e-05   6.61006e-05
           1.8       5.65487     0.0420421   -4.1154e-06    1.5479e-06  -4.48385e-05   2.88121e-05   2.46377e-05   7.72158e-05
           1.8       5.81195     0.0474952  -3.81672e-06   7.64209e-07  -4.42476e-05   2.72836e-05   3.29206e-05   7.79999e-05
           1.8       5.96903     0.0523936  -2.97155e-06   5.67307e-08  -3.58711e-05   2.16076e-05   4.05434e-05   6.42575e-05
           1.8       6.12611     0.0558093  -1.63693e-06  -4.49275e-07  -2.00056e-05   1.20147e-05   4.59726e-05   3.61696e-05
             2             0     0.0310408  -5.84549e-09  -7.71812e-07   2.28575e-07   1.83647e-08   2.87562e-05  -3.54751e-07
             2       0.15708     0.0302603   9.41828e-07  -6.73797e-07   1.23887e-05  -7.40165e-06   2.74934e-05  -2.27708e-05
             2      0.314159      0.028179   1.70416e-06   -3.7543e-07   2.13466e-05  -1.32185e-05   2.40936e-05  -3.88446e-05
             2      0.471239     0.0252793   2.16781e-06   5.83814e-08   2.56839e-05  -1.65381e-05   1.94186e-05  -4.60008e-05
             2      0.628319     0.0221137   2.31179e-06    5.4413e-07   2.57078e-05  -1.73213e-05    1.4431e-05  -4.51471e-05
             2      0.785398     0.0191322    2.1877e-06   1.00684e-06   2.27462e-05  -1.61095e-05    9.8723e-06  -3.90662e-05
             2      0.942478     0.0166102   1.87792e-06   1.39756e-06    1.8257e-05  -1.36175e-05   6.14521e-06  -3.05844e-05
             2       1.09956     0.0146644   1.45986e-06   1.69554e-06   1.33186e-05  -1.04531e-05   3.36795e-06  -2.16765e-05
             2       1.25664     0.0133084   9.89344e-07   1.89953e-06   8.53848e-06  -7.01846e-06   1.49394e-06  -1.34148e-05
             2       1.41372     0.0125081   4.99515e-07   2.01665e-06   4.13982e-06  -3.52587e-06   4.20976e-07  -6.16577e-06
             2        1.5708      0.012223   7.01094e-09   2.05423e-06   5.93091e-08  -5.82391e-08   6.25922e-08   2.66588e-07
             2       1.72788     0.0124323  -4.80496e-07   2.01584e-06  -3.95553e-06   3.36614e-06   3.84043e-07   6.49032e-06
             2       1.88496     0.0131464   -9.5684e-07   1.90042e-06  -8.21419e-06   6.73785e-06   1.41359e-06   1.32657e-05
             2       2.04204     0.0144031  -1.40913e-06   1.70328e-06  -1.29106e-05   1.00026e-05    3.2351e-06   2.11531e-05
             2       2.19911     0.0162429  -1.80835e-06   1.41884e-06  -1.79258e-05   1.29938e-05   5.95617e-06   3.01197e-05
             2       2.35619     0.0186632  -2.10198e-06   1.04645e-06  -2.26328e-05   1.53549e-05   9.63722e-06   3.91311e-05
             2       2.51327     0.0215529  -2.21565e-06   5.99969e-07  -2.57978e-05   1.65052e-05   1.41749e-05   4.58639e-05
             2       2.67035     0.0246313  -2.07136e-06   1.18948e-07  -2.57778e-05   1.57443e-05   1.91699e-05   4.69611e-05
             2       2.82743     0.0274372  -1.62291e-06  -3.26894e-07  -2.11942e-05   1.25552e-05   2.38658e-05   3.93352e-05
             2       2.98451     0.0294161  -8.95167e-07  -6.50055e-07  -1.19107e-05    7.0106e-06   2.72763e-05   2.23251e-05
             2       3.14159     0.0301058   -6.1414e-11  -7.75742e-07   3.64358e-07    6.8132e-10   2.85301e-05  -7.94339e-07
             2       3.29867     0.0293314   8.90919e-07  -6.74515e-07   1.25471e-05  -6.98373e-06   2.72754e-05  -2.37206e-05
             2       3.45575     0.0272866   1.60886e-06  -3.75145e-07   2.15993e-05  -1.24655e-05   2.38629e-05  -4.02828e-05
             2       3.61283     0.0244441   2.04751e-06   5.07473e-08    2.5898e-05  -1.55888e-05   1.91661e-05  -4.74285e-05
             2       3.76991      0.021361    2.1871e-06   5.20619e-07   2.56314e-05  -1.63197e-05   1.41769e-05  -4.58962e-05
             2       3.92699     0.0184971   2.07604e-06   9.68543e-07   2.21984e-05     -1.52e-05   9.65436e-06  -3.87237e-05
             2       4.08407     0.0161289   1.79151e-06   1.35536e-06   1.72749e-05  -1.29273e-05   5.99305e-06  -2.92505e-05
             2       4.24115     0.0143578    1.4046e-06   1.66368e-06   1.21555e-05  -1.00517e-05   3.28524e-06  -1.98988e-05
             2       4.39823     0.0131708   9.63405e-07   1.88763e-06   7.53391e-06  -6.88843e-06   1.46152e-06  -1.18935e-05
             2       4.55531     0.0125077   4.93398e-07     2.025e-06   3.56515e-06  -3.57781e-06   4.13259e-07  -5.45237e-06
             2       4.71239      0.012313   6.85124e-09   2.07427e-06   1.96792e-08  -1.78384e-07   6.16335e-08  -5.72068e-08
             2       4.86947     0.0125674  -4.87883e-07   2.03497e-06  -3.54265e-06    3.2725e-06   3.81988e-07   5.26144e-06
             2       5.02655     0.0132986  -9.80917e-07   1.90835e-06  -7.58143e-06   6.73411e-06   1.40717e-06   1.15688e-05
             2       5.18363     0.0145722  -1.45604e-06    1.6962e-06  -1.23642e-05   1.01371e-05   3.22312e-06   1.95985e-05
             2       5.34071     0.0164591  -1.88217e-06   1.39969e-06  -1.77396e-05   1.33173e-05   5.94589e-06   2.92785e-05
             2       5.49779      0.018977  -2.20337e-06   1.02209e-06  -2.29304e-05    1.5909e-05   9.65212e-06   3.92661e-05
             2       5.65487     0.0220142  -2.33782e-06   5.77789e-07  -2.64769e-05   1.72755e-05   1.42482e-05   4.67478e-05
             2       5.81195      0.025264  -2.19744e-06   1.04439e-07  -2.65558e-05   1.66162e-05   1.93207e-05   4.80017e-05
             2       5.96903     0.0282246  -1.72882e-06  -3.31688e-07  -2.17859e-05   1.33255e-05   2.40788e-05   4.00296e-05
             2       6.12611     0.0303078  -9.57779e-07  -6.47549e-07  -1.22154e-05   7.46722e-06   2.75113e-05   2.26713e-05
           2.2             0     0.0164777   -2.2708e-09  -6.17318e-07   1.63516e-07   8.77678e-09   1.66435e-05  -2.48893e-07
           2.2       0.15708     0.0160149   5.34859e-07  -5.57159e-07   7.30385e-06  -4.43628e-06   1.58667e-05  -1.36825e-05
           2.2      0.314159     0.0147938   9.60137e-07  -3.76932e-07   1.24419e-05  -7.85339e-06   1.37976e-05  -2.30976e-05
           2.2      0.471239      0.013113   1.20817e-06   -1.1872e-07   1.47558e-05  -9.70343e-06   1.09935e-05  -2.69766e-05
           2.2      0.628319     0.0113055   1.27175e-06   1.64948e-07   1.45283e-05  -1.00149e-05   8.05802e-06  -2.60554e-05
           2.2      0.785398    0.00963107   1.18702e-06   4.28965e-07   1.26414e-05  -9.17439e-06   5.43298e-06  -2.21808e-05
           2.2      0.942478    0.00823781   1.00563e-06   6.46208e-07   9.99008e-06  -7.64614e-06   3.33554e-06   -1.7102e-05
           2.2       1.09956    0.00717887   7.72935e-07   8.07597e-07   7.18886e-06  -5.79889e-06   1.80686e-06   -1.1956e-05
           2.2       1.25664    0.00645011   5.19309e-07   9.15498e-07   4.55603e-06  -3.85814e-06   7.95092e-07   -7.3115e-06
           2.2       1.41372    0.00602388   2.60956e-07   9.76333e-07    2.1901e-06  -1.92815e-06   2.24019e-07  -3.33145e-06
           2.2        1.5708     0.0058724   4.37315e-09   9.95617e-07   3.19076e-08  -3.52674e-08   3.45129e-08   1.35602e-07
           2.2       1.72788    0.00598198  -2.49029e-07   9.75764e-07  -2.08388e-06   1.83098e-06   2.03694e-07   3.47446e-06
           2.2       1.88496    0.00635966  -4.98762e-07   9.15713e-07  -4.35782e-06   3.68558e-06   7.50494e-07   7.15961e-06
           2.2       2.04204    0.00703117  -7.40663e-07   8.11519e-07  -6.93087e-06   5.51824e-06   1.73214e-06   1.15609e-05
           2.2       2.19911    0.00802812  -9.61137e-07   6.57878e-07  -9.77178e-06   7.25272e-06   3.22769e-06    1.6723e-05
           2.2       2.35619    0.00936138  -1.13185e-06   4.51532e-07  -1.25529e-05   8.69273e-06   5.29733e-06   2.21104e-05
           2.2       2.51327     0.0109811  -1.20933e-06   1.97457e-07  -1.45626e-05   9.48672e-06   7.90931e-06   2.63805e-05
           2.2       2.67035     0.0127356   -1.1448e-06  -8.31952e-08  -1.47873e-05   9.17989e-06   1.08487e-05   2.74575e-05
           2.2       2.82743     0.0143575  -9.05817e-07  -3.48634e-07  -1.23125e-05   7.40572e-06   1.36642e-05   2.32981e-05
           2.2       2.98451     0.0155128  -5.02285e-07  -5.43428e-07   -6.9683e-06    4.1644e-06   1.57362e-05   1.33172e-05
           2.2       3.14159     0.0159166     1.253e-09  -6.18924e-07   2.31971e-07  -4.22729e-09   1.65019e-05  -5.15395e-07
           2.2       3.29867     0.0154603   5.02067e-07  -5.55994e-07   7.36996e-06  -4.15384e-06   1.57308e-05  -1.42118e-05
           2.2       3.45575     0.0142651   8.99184e-07  -3.73984e-07   1.25626e-05  -7.34817e-06   1.36531e-05  -2.38848e-05
           2.2       3.61283     0.0126222   1.13183e-06  -1.19786e-07   1.48601e-05  -9.07219e-06   1.08339e-05  -2.77318e-05
           2.2       3.76991     0.0108661   1.19325e-06   1.54329e-07   1.44665e-05  -9.35335e-06   7.89668e-06  -2.63923e-05
           2.2       3.92699     0.0092623   1.11712e-06   4.08977e-07   1.23045e-05  -8.57566e-06   5.29512e-06  -2.18717e-05
           2.2       4.08407     0.0079597   9.51653e-07   6.23249e-07   9.40237e-06  -7.19178e-06   3.24029e-06   -1.6227e-05
           2.2       4.24115    0.00700243   7.38342e-07   7.90147e-07   6.50304e-06  -5.53181e-06   1.75594e-06  -1.08489e-05
           2.2       4.39823    0.00637076   5.02859e-07   9.09237e-07   3.97029e-06  -3.76387e-06   7.75576e-07  -6.37565e-06
           2.2       4.55531    0.00602211     2.567e-07   9.81423e-07   1.85684e-06  -1.94654e-06   2.19486e-07  -2.87012e-06
           2.2       4.71239    0.00592065    3.8018e-09   1.00705e-06   5.58945e-09   -9.3451e-08   3.39835e-08   4.36623e-09
           2.2       4.86947    0.00605409  -2.53736e-07   9.86261e-07  -1.85427e-06   1.79051e-06   2.02631e-07   2.83089e-06
           2.2       5.02655    0.00643971  -5.12973e-07   9.19471e-07  -4.00642e-06    3.6988e-06   7.46626e-07   6.25175e-06
           2.2       5.18363    0.00711966  -7.67932e-07   8.06583e-07  -6.63465e-06   5.61272e-06   1.72359e-06   1.07396e-05
           2.2       5.34071    0.00814363  -1.00434e-06   6.46098e-07  -9.69398e-06   7.46177e-06   3.21763e-06   1.63301e-05
           2.2       5.49779    0.00953548  -1.19233e-06   4.36817e-07  -1.27732e-05   9.04905e-06   5.30036e-06   2.23187e-05
           2.2       5.65487     0.0112459  -1.28386e-06   1.83899e-07  -1.50229e-05   9.98941e-06   7.94833e-06   2.70618e-05
           2.2       5.81195     0.0131076  -1.22324e-06  -9.24539e-08    -1.531e-05   9.75907e-06   1.09386e-05   2.82351e-05
           2.2       5.96903     0.0148271  -9.72643e-07  -3.52182e-07  -1.27091e-05   7.92508e-06   1.37963e-05   2.38311e-05
           2.2       6.12611     0.0160481  -5.42077e-07  -5.42504e-07  -7.16523e-06   4.47548e-06   1.58839e-05   1.35823e-05
           2.4             0    0.00857214  -7.87489e-10  -4.22943e-07   1.08451e-07   3.74607e-09   9.36053e-06  -1.62302e-07
           2.4       0.15708    0.00830638   2.95665e-07  -3.87056e-07   4.16983e-06  -2.58286e-06   8.89769e-06  -7.92967e-06
           2.4      0.314159    0.00761218    5.2665e-07  -2.81294e-07   7.02486e-06  -4.53224e-06   7.67746e-06  -1.32523e-05
           2.4      0.471239      0.006668   6.55566e-07  -1.31952e-07   8.21434e-06  -5.53023e-06   6.04697e-06  -1.52706e-05
           2.4      0.628319    0.00566751   6.81158e-07   2.90854e-08   7.95798e-06  -5.62487e-06   4.37145e-06  -1.45206e-05
           2.4      0.785398    0.00475561   6.27094e-07   1.75603e-07   6.81224e-06  -5.07592e-06   2.90479e-06  -1.21669e-05
           2.4      0.942478    0.00400889   5.24357e-07   2.93142e-07   5.30324e-06  -4.17145e-06   1.75894e-06  -9.24423e-06
           2.4       1.09956    0.00344954   3.98494e-07   3.78232e-07   3.76655e-06  -3.12601e-06   9.41753e-07  -6.37866e-06
           2.4       1.25664    0.00306924   2.65422e-07   4.33788e-07   2.36084e-06  -2.06099e-06   4.11106e-07  -3.85654e-06
           2.4       1.41372    0.00284878   1.32705e-07   4.64539e-07   1.12525e-06  -1.02451e-06   1.15819e-07  -1.74197e-06
           2.4        1.5708    0.00277064   2.48408e-09   4.74175e-07   1.61016e-08  -2.00863e-08   1.84737e-08   6.84642e-08
           2.4       1.72788    0.00282647  -1.25824e-07   4.64195e-07   -1.0673e-06   9.68626e-07   1.05007e-07   1.80428e-06
           2.4       1.88496    0.00302055   -2.5333e-07   4.33789e-07  -2.24621e-06   1.96005e-06   3.87194e-07   3.74499e-06
           2.4       2.04204    0.00336906  -3.79252e-07   3.80168e-07  -3.61271e-06   2.95914e-06   9.01175e-07   6.11809e-06
           2.4       2.19911    0.00389348  -4.97585e-07   2.99351e-07  -5.16878e-06   3.93425e-06   1.69955e-06    8.9819e-06
           2.4       2.35619    0.00460607  -5.93604e-07   1.88042e-07  -6.75171e-06   4.78195e-06   2.82929e-06   1.20752e-05
           2.4       2.51327    0.00548655  -6.42877e-07   4.73627e-08  -7.96804e-06   5.29799e-06    4.2882e-06   1.46566e-05
           2.4       2.67035     0.0064559   -6.1624e-07  -1.11865e-07   -8.2195e-06   5.20014e-06    5.9658e-06   1.54999e-05
           2.4       2.82743    0.00736448  -4.92451e-07  -2.65454e-07   -6.9296e-06   4.24359e-06   7.60217e-06   1.33197e-05
           2.4       2.98451    0.00801797  -2.74577e-07  -3.79528e-07  -3.94949e-06    2.4029e-06   8.82223e-06   7.66756e-06
           2.4       3.14159    0.00824701   1.26952e-09  -4.23596e-07   1.40995e-07  -5.24713e-09   9.27539e-06  -3.18501e-07
           2.4       3.29867    0.00798668   2.75401e-07   -3.8568e-07   4.19122e-06  -2.40014e-06    8.8164e-06   -8.2138e-06
           2.4       3.45575       0.00731   4.89276e-07  -2.78247e-07   7.07598e-06  -4.20808e-06   7.59069e-06  -1.36656e-05
           2.4       3.61283    0.00638993   6.09175e-07   -1.3082e-07   8.25976e-06  -5.12944e-06   5.95039e-06  -1.56522e-05
           2.4       3.76991    0.00542039   6.33898e-07   2.46888e-08   7.91254e-06  -5.20829e-06   4.27352e-06  -1.46567e-05
           2.4       3.92699    0.00454951   5.85337e-07   1.65551e-07    6.6131e-06  -4.70092e-06   2.82144e-06   -1.1938e-05
           2.4       4.08407    0.00385436   4.92269e-07    2.8107e-07   4.96573e-06  -3.88779e-06   1.70193e-06  -8.70759e-06
           2.4       4.24115    0.00335203   3.77977e-07   3.68985e-07   3.37907e-06  -2.95884e-06   9.11761e-07  -5.72871e-06
           2.4       4.39823    0.00302543   2.55651e-07   4.30588e-07    2.0341e-06  -1.99931e-06   3.99855e-07  -3.31491e-06
           2.4       4.55531    0.00284723   1.30088e-07   4.67473e-07   9.40915e-07  -1.02977e-06    1.1327e-07  -1.46738e-06
           2.4       4.71239    0.00279579   2.00486e-09   4.80434e-07   7.85642e-10  -4.76529e-08   1.81977e-08   1.85165e-08
           2.4       4.86947     0.0028638  -1.28618e-07   4.69748e-07  -9.43553e-07     9.523e-07   1.04484e-07   1.47597e-06
           2.4       5.02655    0.00306139  -2.61349e-07   4.35496e-07  -2.05728e-06   1.97464e-06   3.84955e-07   3.27278e-06
           2.4       5.18363    0.00341393  -3.94455e-07   3.77073e-07  -3.45639e-06   3.01983e-06   8.95503e-07   5.69487e-06
           2.4       5.34071    0.00395325  -5.21864e-07   2.92554e-07  -5.13834e-06   4.06191e-06   1.69158e-06   8.80388e-06
           2.4       5.49779    0.00469952  -6.28267e-07   1.79655e-07  -6.89672e-06    5.0001e-06   2.82764e-06   1.22515e-05
           2.4       5.65487     0.0056334  -6.86568e-07   3.95284e-08  -8.25853e-06   5.61114e-06   4.30775e-06   1.51209e-05
           2.4       5.81195    0.00666698  -6.63131e-07  -1.17432e-07  -8.54962e-06   5.56777e-06   6.01719e-06   1.60254e-05
           2.4       5.96903    0.00763478  -5.32961e-07  -2.67814e-07  -7.18102e-06   4.57834e-06   7.68096e-06   1.36881e-05
           2.4       6.12611    0.00832809  -2.98867e-07   -3.7923e-07   -4.0715e-06   2.60553e-06   8.91131e-06   7.85167e-06
           2.6             0    0.00438777  -2.17815e-10  -2.65951e-07   6.79947e-08    1.3266e-09    5.1435e-06  -1.00251e-07
           2.6       0.15708    0.00423904   1.59961e-07   -2.4505e-07   2.31975e-06  -1.46879e-06    4.8748e-06  -4.46436e-06
           2.6      0.314159     0.0038543   2.82762e-07   -1.8446e-07   3.86628e-06  -2.55469e-06   4.17343e-06  -7.38904e-06
           2.6      0.471239    0.00333707   3.48205e-07  -1.00107e-07   4.45857e-06  -3.07843e-06   3.24917e-06  -8.40307e-06
           2.6      0.628319    0.00279689   3.57137e-07   -1.0787e-08   4.25121e-06  -3.08576e-06   2.31647e-06   -7.8692e-06
           2.6      0.785398    0.00231233    3.2432e-07   6.87012e-08   3.58137e-06   -2.7433e-06   1.51697e-06  -6.49249e-06
           2.6      0.942478    0.00192171    2.6768e-07    1.3091e-07   2.74771e-06  -2.22331e-06   9.05941e-07  -4.86326e-06
           2.6       1.09956    0.00163321   2.01153e-07   1.74814e-07   1.92709e-06  -1.64643e-06     4.794e-07  -3.31386e-06
           2.6       1.25664    0.00143936   1.32824e-07   2.02812e-07   1.19508e-06  -1.07571e-06   2.07601e-07  -1.98176e-06
           2.6       1.41372    0.00132795   6.60609e-08   2.18024e-07   5.64843e-07  -5.31815e-07   5.84834e-08  -8.87471e-07
           2.6        1.5708    0.00128859   1.32741e-09   2.22737e-07   7.72964e-09  -1.09331e-08   9.65266e-09   3.43157e-08
           2.6       1.72788    0.00131642  -6.23073e-08   2.17833e-07  -5.34488e-07   5.01004e-07   5.28892e-08    9.1451e-07
           2.6       1.88496    0.00141391  -1.26056e-07   2.02767e-07  -1.13148e-06   1.01889e-06   1.95137e-07   1.91063e-06
           2.6       2.04204    0.00159062  -1.90206e-07   1.75751e-07  -1.83931e-06   1.55077e-06   4.57983e-07   3.15549e-06
           2.6       2.19911    0.00186001  -2.52277e-07   1.34132e-07  -2.66887e-06   2.08532e-06   8.74167e-07   4.69789e-06
           2.6       2.35619    0.00223177  -3.04857e-07   7.53751e-08  -3.54311e-06   2.57016e-06   1.47614e-06   6.41755e-06
           2.6       2.51327    0.00269879  -3.34642e-07  -7.97226e-10  -4.25201e-06   2.89058e-06   2.27124e-06   7.92004e-06
           2.6       2.67035    0.00322118  -3.24815e-07  -8.90792e-08  -4.45461e-06   2.87767e-06   3.20505e-06   8.50705e-06
           2.6       2.82743    0.00371751  -2.62161e-07  -1.75878e-07  -3.80191e-06   2.37527e-06    4.1323e-06   7.40225e-06
           2.6       2.98451    0.00407792  -1.47004e-07    -2.411e-07  -2.18214e-06   1.35424e-06   4.83251e-06   4.29132e-06
           2.6       3.14159     0.0042046   9.42533e-10  -2.66223e-07   8.26037e-08  -4.59509e-09   5.09394e-06  -1.89283e-07
           2.6       3.29867    0.00405985   1.47847e-07  -2.43974e-07   2.32226e-06  -1.35466e-06    4.8278e-06  -4.61208e-06
           2.6       3.45575     0.0036864   2.60606e-07  -1.82109e-07    3.8841e-06  -2.35404e-06   4.12315e-06  -7.59826e-06
           2.6       3.61283    0.00318403   3.20969e-07  -9.86176e-08   4.47532e-06  -2.83321e-06   3.19281e-06  -8.58785e-06
           2.6       3.76991      0.002662   3.29681e-07  -1.24009e-08    4.2201e-06  -2.83328e-06   2.25919e-06  -7.91549e-06
           2.6       3.92699    0.00220059   3.00277e-07    6.3801e-08   3.46733e-06  -2.51754e-06   1.46842e-06  -6.33997e-06
           2.6       4.08407    0.00183847   2.49324e-07   1.24733e-07   2.56011e-06  -2.05344e-06   8.73081e-07  -4.54993e-06
           2.6       4.24115    0.00158101   1.89478e-07   1.70044e-07   1.71544e-06  -1.54654e-06   4.62373e-07  -2.94881e-06
           2.6       4.39823    0.00141598   1.27292e-07   2.01213e-07   1.01906e-06    -1.038e-06   2.01344e-07   -1.6822e-06
           2.6       4.55531    0.00132691   6.45713e-08   2.19643e-07    4.6656e-07  -5.32552e-07   5.71021e-08  -7.33109e-07
           2.6       4.71239    0.00130138    1.0194e-09   2.26053e-07  -5.00872e-10  -2.37861e-08   9.51524e-09   1.68092e-08
           2.6       4.86947    0.00133526  -6.38846e-08   2.20685e-07  -4.69549e-07   4.94976e-07   5.26394e-08   7.50589e-07
           2.6       5.02655    0.00143422  -1.30425e-07   2.03511e-07  -1.03262e-06   1.03014e-06   1.93876e-07   1.67061e-06
           2.6       5.18363     0.0016128  -1.98408e-07   1.73942e-07  -1.75864e-06   1.58744e-06   4.54427e-07   2.94176e-06
           2.6       5.34071    0.00189015  -2.65488e-07   1.30395e-07  -2.65789e-06      2.16e-06   8.68561e-07   4.61917e-06
           2.6       5.49779    0.00228064  -3.24103e-07   7.08042e-08  -3.63174e-06   2.69872e-06   1.47336e-06   6.54031e-06
           2.6       5.65487    0.00277804  -3.59455e-07  -5.13355e-09  -4.42603e-06    3.0786e-06   2.28048e-06   8.21279e-06
           2.6       5.81195    0.00333764  -3.51967e-07  -9.22829e-08   -4.6537e-06   3.10268e-06   3.23346e-06   8.83921e-06
           2.6       5.96903    0.00386871  -2.85941e-07  -1.77348e-07  -3.95473e-06   2.58336e-06   4.17775e-06   7.63982e-06
           2.6       6.12611    0.00425256  -1.61358e-07   -2.4103e-07  -2.25532e-06   1.48155e-06   4.88453e-06   4.41093e-06
           2.8             0    0.00221672  -2.32983e-11  -1.58202e-07   4.08277e-08   2.80274e-10    2.7729e-06  -5.94112e-08
           2.8       0.15708    0.00213522   8.50479e-08  -1.46277e-07   1.26356e-06    -8.193e-07   2.62022e-06  -2.45497e-06
           2.8      0.314159    0.00192634   1.49211e-07  -1.12258e-07   2.08411e-06  -1.41247e-06   2.22556e-06  -4.02534e-06
           2.8      0.471239    0.00164873   1.81781e-07  -6.55476e-08   2.37078e-06  -1.68084e-06   1.71253e-06  -4.51921e-06
           2.8      0.628319     0.0013629    1.8405e-07   -1.6954e-08   2.22533e-06  -1.66048e-06   1.20399e-06  -4.16915e-06
           2.8      0.785398    0.00111049   1.64875e-07   2.53681e-08   1.84544e-06   -1.4544e-06   7.76952e-07  -3.38808e-06
           2.8      0.942478   0.000910114   1.34332e-07   5.77016e-08   1.39589e-06  -1.16253e-06   4.57587e-07  -2.50301e-06
           2.8       1.09956   0.000764152   9.98241e-08   7.99615e-08   9.67153e-07  -8.50774e-07   2.39303e-07  -1.68503e-06
           2.8       1.25664   0.000667194   6.53479e-08   9.38282e-08    5.9364e-07   -5.5086e-07   1.02795e-07   -9.9713e-07
           2.8       1.41372   0.000611943   3.23268e-08   1.01222e-07   2.78271e-07  -2.70826e-07   2.89591e-08  -4.42782e-07
           2.8        1.5708   0.000592492   6.79433e-10   1.03488e-07   3.56089e-09  -5.74835e-09   4.94421e-09    1.7068e-08
           2.8       1.72788   0.000606122  -3.03595e-08   1.01122e-07  -2.62855e-07   2.54383e-07   2.61299e-08   4.54523e-07
           2.8       1.88496   0.000654202   -6.1698e-08   9.37864e-08  -5.59482e-07   5.19831e-07   9.64477e-08   9.55324e-07
           2.8       2.04204    0.00074214  -9.38137e-08   8.04062e-08  -9.18758e-07   7.97512e-07   2.28261e-07   1.59399e-06
           2.8       2.19911   0.000877896   -1.2577e-07   5.93401e-08  -1.35136e-06   1.08452e-06    4.4098e-07   2.40499e-06
           2.8       2.35619     0.0010681  -1.53938e-07     2.887e-08  -1.82252e-06   1.35532e-06     7.554e-07   3.33634e-06
           2.8       2.51327    0.00131093   -1.7126e-07   -1.1619e-08  -2.22335e-06   1.54728e-06   1.18001e-06   4.18458e-06
           2.8       2.67035    0.00158682  -1.68321e-07  -5.96363e-08  -2.36503e-06   1.56226e-06   1.68916e-06   4.56377e-06
           2.8       2.82743    0.00185248  -1.37214e-07  -1.07731e-07  -2.04311e-06   1.30421e-06   2.20368e-06   4.02023e-06
           2.8       2.98451     0.0020472  -7.73864e-08  -1.44281e-07  -1.18091e-06   7.48665e-07   2.59713e-06   2.34716e-06
           2.8       3.14159    0.00211585   6.13584e-10  -1.58323e-07   4.69782e-08  -3.46771e-09   2.74481e-06   -1.0898e-07
           2.8       3.29867    0.00203703   7.79994e-08  -1.45557e-07    1.2597e-06  -7.50013e-07    2.5938e-06  -2.52965e-06
           2.8       3.45575    0.00183517   1.36431e-07  -1.10667e-07   2.08776e-06  -1.29185e-06   2.19727e-06  -4.12782e-06
           2.8       3.61283    0.00156645   1.66233e-07  -6.43199e-08   2.37504e-06  -1.53525e-06   1.68062e-06  -4.60508e-06
           2.8       3.76991    0.00129101    1.6855e-07  -1.74274e-08   2.20517e-06  -1.51213e-06   1.17148e-06  -4.17931e-06
           2.8       3.92699    0.00105137   1.51435e-07   2.30422e-08   1.78179e-06  -1.32276e-06    7.4954e-07  -3.29315e-06
           2.8       4.08407   0.000866382    1.2415e-07   5.46108e-08   1.29433e-06  -1.06415e-06   4.39224e-07  -2.32679e-06
           2.8       4.24115   0.000736912   9.33936e-08   7.75526e-08   8.54655e-07  -7.93221e-07   2.29928e-07  -1.48691e-06
           2.8       4.39823   0.000655045   6.23284e-08   9.30431e-08   5.01428e-07  -5.28899e-07   9.94173e-08  -8.37136e-07
           2.8       4.55531   0.000611315   3.15224e-08   1.02086e-07   2.27365e-07  -2.70337e-07   2.82332e-08  -3.59557e-07
           2.8       4.71239   0.000598861   5.04646e-10   1.05199e-07  -6.28329e-10  -1.16715e-08   4.87845e-09   1.17018e-08
           2.8       4.86947   0.000615433  -3.12175e-08   1.02552e-07  -2.29532e-07   2.52452e-07   2.60119e-08   3.74119e-07
           2.8       5.02655   0.000664097  -6.40133e-08   9.40984e-08  -5.08899e-07   5.27319e-07   9.57518e-08   8.35617e-07
           2.8       5.18363   0.000752873  -9.81235e-08   7.94004e-08  -8.77903e-07   8.18697e-07   2.26129e-07    1.4878e-06
           2.8       5.34071    0.00089279  -1.32775e-07   5.73602e-08  -1.34786e-06   1.12678e-06   4.37335e-07   2.37087e-06
           2.8       5.49779    0.00109312  -1.64354e-07   2.64649e-08  -1.87392e-06    1.4288e-06   7.52898e-07    3.4135e-06
           2.8       5.65487    0.00135276  -1.84996e-07  -1.39397e-08  -2.32356e-06   1.65686e-06   1.18411e-06   4.35945e-06
           2.8       5.81195    0.00164962  -1.83641e-07  -6.14195e-08  -2.48089e-06   1.69597e-06   1.70444e-06   4.76381e-06
           2.8       5.96903    0.00193513  -1.50813e-07  -1.08607e-07    -2.133e-06   1.42981e-06   2.22922e-06   4.16603e-06
           2.8       6.12611    0.00214332  -8.56501e-08  -1.44284e-07  -1.22368e-06   8.26311e-07   2.62673e-06    2.4212e-06
             3             0    0.00110803   2.88031e-11  -9.04919e-08   2.36965e-08  -1.02779e-10   1.47144e-06  -3.40882e-08
             3       0.15708    0.00106413   4.45773e-08  -8.38061e-08    6.7639e-07  -4.49769e-07   1.38624e-06  -1.32418e-06
             3      0.314159   0.000952643   7.76282e-08  -6.50302e-08   1.10438e-06  -7.68564e-07   1.16807e-06  -2.15154e-06
             3      0.471239   0.000806107   9.35657e-08  -3.95927e-08   1.23953e-06  -9.03185e-07   8.88254e-07  -2.38523e-06
             3      0.628319   0.000657345   9.35195e-08  -1.35827e-08   1.14559e-06  -8.79351e-07   6.15741e-07   -2.1683e-06
             3      0.785398   0.000527984   8.26475e-08   8.59929e-09   9.35418e-07  -7.58879e-07   3.91511e-07  -1.73607e-06
             3      0.942478   0.000426833   6.64774e-08   2.51536e-08   6.97784e-07  -5.98292e-07   2.27367e-07  -1.26533e-06
             3       1.09956   0.000354137   4.88545e-08   3.62771e-08    4.7779e-07  -4.32728e-07   1.17497e-07  -8.41868e-07
             3       1.25664   0.000306385   3.17076e-08   4.30475e-08   2.90364e-07  -2.77664e-07   5.00624e-08  -4.93145e-07
             3       1.41372     0.0002794   1.55999e-08   4.65899e-08    1.3501e-07  -1.35742e-07    1.4105e-08   -2.1719e-07
             3        1.5708   0.000269937   3.36879e-10   4.76641e-08   1.58253e-09  -2.94136e-09   2.49078e-09   8.42106e-09
             3       1.72788   0.000276521  -1.45993e-08     4.654e-08  -1.27369e-07   1.27191e-07   1.27009e-08   2.22309e-07
             3       1.88496   0.000299883   -2.9795e-08   4.30193e-08  -2.72483e-07   2.61127e-07    4.6891e-08    4.6987e-07
             3       2.04204   0.000342981  -4.56453e-08   3.64851e-08  -4.51827e-07   4.03767e-07   1.11913e-07   7.91619e-07
             3       2.19911   0.000410333   -6.1846e-08   2.59727e-08  -6.73354e-07   5.55225e-07   2.18852e-07   1.20973e-06
             3       2.35619   0.000506104  -7.66642e-08   1.04033e-08  -9.22208e-07    7.0351e-07    3.8035e-07   1.70346e-06
             3       2.51327   0.000630329  -8.64376e-08  -1.07876e-08  -1.14332e-06   8.15254e-07   6.03283e-07   2.17058e-06
             3       2.67035   0.000773651  -8.60194e-08  -3.64861e-08  -1.23458e-06   8.34819e-07    8.7614e-07   2.40298e-06
             3       2.82743   0.000913478  -7.08252e-08  -6.26947e-08  -1.07939e-06   7.04834e-07   1.15669e-06   2.14267e-06
             3       2.98451    0.00101693  -4.01789e-08  -8.28305e-08  -6.28259e-07   4.07339e-07    1.3739e-06   1.25983e-06
             3       3.14159     0.0010535   3.70807e-10    -9.055e-08    2.6075e-08  -2.39976e-09   1.45586e-06  -6.11363e-08
             3       3.29867    0.00101132   4.05671e-08  -8.33643e-08   6.71488e-07  -4.08694e-07   1.37172e-06  -1.36098e-06
             3       3.45575   0.000904051   7.04212e-08  -6.40336e-08   1.10299e-06  -6.97788e-07   1.15253e-06  -2.20019e-06
             3       3.61283   0.000762714   8.48914e-08  -3.87377e-08   1.23913e-06  -8.18874e-07   8.70632e-07  -2.42344e-06
             3       3.76991   0.000619777    8.4973e-08  -1.36422e-08    1.1331e-06  -7.94391e-07   5.97764e-07  -2.16618e-06
             3       3.92699    0.00049733   7.53136e-08   7.52109e-09   9.00638e-07  -6.84121e-07   3.76428e-07  -1.67976e-06
             3       4.08407   0.000404322    6.0968e-08   2.36348e-08   6.43965e-07  -5.42853e-07    2.1737e-07  -1.16909e-06
             3       4.24115   0.000340216   4.54044e-08   3.50817e-08   4.19303e-07  -4.00527e-07   1.12467e-07  -7.37226e-07
             3       4.39823   0.000300208   3.01063e-08   4.26673e-08   2.43138e-07  -2.65339e-07   4.82833e-08  -4.10011e-07
             3       4.55531   0.000279046   1.51822e-08   4.70384e-08    1.0925e-07  -1.35127e-07   1.37329e-08   -1.7372e-07
             3       4.71239   0.000273054   2.44876e-10   4.85279e-08  -4.66613e-10  -5.64806e-09   2.46038e-09   7.21672e-09
             3       4.86947    0.00028104  -1.50527e-08   4.72429e-08  -1.10591e-07   1.26745e-07   1.26452e-08   1.83446e-07
             3       5.02655   0.000304619  -3.09942e-08   4.31441e-08  -2.47088e-07    2.6571e-07   4.65137e-08   4.11098e-07
             3       5.18363   0.000348085  -4.78617e-08   3.59463e-08  -4.31461e-07   4.15594e-07    1.1068e-07   7.39569e-07
             3       5.34071   0.000417565  -6.54823e-08   2.49543e-08  -6.72505e-07   5.78499e-07   2.16616e-07    1.1952e-06
             3       5.49779   0.000518688   -8.2184e-08   9.17304e-09  -9.50884e-07   7.44476e-07   3.78511e-07   1.74891e-06
             3       5.65487   0.000652003  -9.38827e-08  -1.19967e-08  -1.19927e-06   8.77583e-07   6.04979e-07   2.27093e-06
             3       5.81195   0.000806881  -9.44812e-08  -3.74531e-08  -1.30012e-06   9.12353e-07   8.84183e-07   2.51912e-06
             3       5.96903   0.000957806  -7.84372e-08  -6.31992e-08  -1.13088e-06   7.78797e-07   1.17073e-06   2.22886e-06
             3       6.12611    0.00106883  -4.48347e-08  -8.28508e-08  -6.52732e-07   4.53548e-07   1.39038e-06   1.30399e-06


==> anc/Figure2_primary.dat <==
             0             0      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       0.15708      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0      0.314159      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0      0.471239      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0      0.628319      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0      0.785398      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0      0.942478      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       1.09956      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       1.25664      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       1.41372      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0        1.5708      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       1.72788      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       1.88496      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.04204      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.19911      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.35619      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.51327      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.67035      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.82743      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       2.98451      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.14159      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.29867      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.45575      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.61283      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.76991      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       3.92699      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.08407      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.24115      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.39823      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.55531      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.71239      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       4.86947      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.02655      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.18363      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.34071      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.49779      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.65487      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.81195      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       5.96903      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
             0       6.12611      0.248489             0  -2.52732e-09  -4.72229e-05  -9.55801e-08            -0            -0            -0            -0
           0.2             0      0.244626   8.89102e-12   5.03884e-11  -4.88389e-05  -1.89509e-07            -0            -0  -1.41085e-05   9.35115e-08
           0.2       0.15708      0.244584  -1.34635e-06   1.58089e-08  -4.88755e-05   1.78384e-06            -0   2.17922e-06  -1.37591e-05  -7.11611e-07
           0.2      0.314159      0.244461  -2.66586e-06   2.84671e-08  -4.89792e-05   3.58816e-06            -0    4.1436e-06  -1.27527e-05  -1.47352e-06
           0.2      0.471239      0.244269  -3.93083e-06   3.65193e-08  -4.91418e-05   5.06056e-06            -0   5.70143e-06  -1.11897e-05  -2.13498e-06
           0.2      0.628319       0.24403  -5.11273e-06   3.90694e-08  -4.93499e-05   6.05548e-06            -0   6.70236e-06    -9.225e-06  -2.62749e-06
           0.2      0.785398      0.243767  -6.18226e-06   3.59175e-08  -4.95856e-05   6.45917e-06            -0   7.05201e-06  -7.05201e-06  -2.87825e-06
           0.2      0.942478      0.243509  -7.11003e-06   2.75233e-08  -4.98273e-05   6.20688e-06            -0   6.72051e-06  -4.88274e-06  -2.82577e-06
           0.2       1.09956      0.243279  -7.86783e-06   1.48529e-08  -5.00517e-05   5.29873e-06            -0   5.74436e-06   -2.9269e-06  -2.43908e-06
           0.2       1.25664      0.243099  -8.43038e-06  -8.40999e-10  -5.02363e-05   3.80894e-06            -0   4.22182e-06  -1.37175e-06  -1.73351e-06
           0.2       1.41372      0.242986  -8.77748e-06  -1.82284e-08  -5.03621e-05   1.88396e-06            -0   2.30279e-06  -3.64726e-07  -7.76753e-07
           0.2        1.5708      0.242949  -8.89593e-06  -3.60276e-08  -5.04162e-05   -2.7205e-07            -0   1.74072e-07  -1.06589e-23   3.17886e-07
           0.2       1.72788      0.242992    -8.781e-06  -5.30194e-08  -5.03936e-05  -2.42294e-06            -0  -1.95825e-06  -3.10156e-07   1.41029e-06
           0.2       1.88496      0.243111  -8.43699e-06  -6.79894e-08   -5.0298e-05   -4.3327e-06            -0  -3.88813e-06  -1.26333e-06   2.35949e-06
           0.2       2.04204      0.243296  -7.87672e-06  -7.96792e-08  -5.01413e-05  -5.79764e-06            -0  -5.42875e-06  -2.76609e-06   3.04978e-06
           0.2       2.19911       0.24353  -7.12019e-06  -8.68279e-08  -4.99415e-05  -6.67217e-06            -0  -6.43028e-06  -4.67187e-06   3.40997e-06
           0.2       2.35619      0.243792  -6.19258e-06   -8.8335e-08  -4.97208e-05  -6.88343e-06            -0  -6.79437e-06  -6.79437e-06   3.42089e-06
           0.2       2.51327      0.244056  -5.12217e-06  -8.35052e-08  -4.95021e-05  -6.43311e-06            -0  -6.48438e-06  -8.92498e-06   3.11023e-06
           0.2       2.67035      0.244296  -3.93846e-06  -7.22874e-08  -4.93071e-05  -5.38822e-06            -0   -5.5298e-06  -1.08528e-05    2.5376e-06
           0.2       2.82743      0.244488  -2.67087e-06  -5.54171e-08  -4.91541e-05  -3.86494e-06            -0   -4.0244e-06  -1.23858e-05   1.77605e-06
           0.2       2.98451      0.244611   -1.3481e-06  -3.44041e-08  -4.90565e-05    -2.011e-06            -0  -2.11762e-06  -1.33702e-05   8.96613e-07
           0.2       3.14159      0.244652   2.00507e-09  -1.13634e-08  -4.90229e-05   9.17566e-09            -0  -1.67858e-21  -1.37066e-05  -3.90296e-08
           0.2       3.29867      0.244606   1.35212e-06   1.12728e-08   -4.9056e-05   2.02477e-06            -0   2.11621e-06  -1.33612e-05   -9.7674e-07
           0.2       3.45575      0.244479    2.6749e-06   3.11038e-08  -4.91531e-05   3.86561e-06            -0   4.01889e-06  -1.23689e-05  -1.86219e-06
           0.2       3.61283      0.244283   3.94247e-06   4.61068e-08  -4.93058e-05   5.36892e-06            -0   5.51793e-06  -1.08296e-05  -2.63305e-06
           0.2       3.76991      0.244039   5.12609e-06   5.49203e-08  -4.95006e-05   6.38924e-06            -0   6.46454e-06  -8.89768e-06  -3.21719e-06
           0.2       3.92699      0.243773   6.19627e-06   5.70062e-08   -4.9719e-05   6.81271e-06            -0   6.76579e-06  -6.76579e-06  -3.53999e-06
           0.2       4.08407      0.243509   7.12344e-06   5.26546e-08  -4.99395e-05    6.5741e-06            -0   6.39308e-06  -4.64484e-06  -3.53985e-06
           0.2       4.24115      0.243274   7.87929e-06   4.28346e-08  -5.01388e-05   5.67266e-06            -0   5.38397e-06  -2.74327e-06  -3.18691e-06
           0.2       4.39823      0.243089   8.43859e-06   2.89445e-08  -5.02949e-05   4.18137e-06            -0   3.83757e-06   -1.2469e-06  -2.49818e-06
           0.2       4.55531      0.242971    8.7814e-06   1.25519e-08  -5.03895e-05   2.24533e-06            -0   1.90434e-06  -3.01618e-07  -1.54301e-06
           0.2       4.71239      0.242928   8.89496e-06  -4.79278e-09  -5.04108e-05    6.7562e-08            -0  -2.28586e-07   4.19906e-23  -4.35768e-07
           0.2       4.86947      0.242966   8.77517e-06  -2.16316e-08  -5.03552e-05  -2.11625e-06            -0  -2.35512e-06  -3.73015e-07   6.83024e-07
           0.2       5.02655      0.243081   8.42693e-06  -3.65945e-08  -5.02279e-05  -4.06963e-06            -0  -4.26947e-06  -1.38724e-06   1.67262e-06
           0.2       5.18363      0.243262   7.86363e-06  -4.83881e-08  -5.00421e-05  -5.58734e-06            -0  -5.78534e-06  -2.94778e-06   2.41787e-06
           0.2       5.34071      0.243494   7.10562e-06  -5.58531e-08  -4.98169e-05  -6.52135e-06            -0  -6.75357e-06  -4.90676e-06   2.84811e-06
           0.2       5.49779      0.243755   6.17819e-06   -5.8111e-08  -4.95753e-05  -6.79584e-06            -0  -7.07671e-06  -7.07671e-06   2.94444e-06
           0.2       5.65487      0.244019   5.10949e-06  -5.47608e-08  -4.93403e-05  -6.40952e-06            -0  -6.71907e-06  -9.24801e-06   2.73418e-06
           0.2       5.81195      0.244261   3.92869e-06  -4.60439e-08  -4.91337e-05  -5.42683e-06            -0  -5.71122e-06  -1.12089e-05   2.27572e-06
           0.2       5.96903      0.244455    2.6648e-06  -3.28999e-08  -4.89733e-05  -3.96204e-06            -0  -4.14807e-06  -1.27664e-05   1.63969e-06
           0.2       6.12611      0.244582   1.34607e-06   -1.6882e-08  -4.88724e-05  -2.16167e-06            -0  -2.18036e-06  -1.37662e-05   8.93388e-07
           0.4             0      0.232438    9.3408e-10   2.76773e-09  -5.13193e-05  -1.12572e-07            -0            -0  -4.80372e-05   1.40621e-07
           0.4       0.15708      0.232233  -2.76537e-06  -1.49861e-07  -5.14332e-05   3.79267e-06            -0   7.41398e-06    -4.681e-05   3.88134e-07
           0.4      0.314159      0.231638  -5.49196e-06  -2.92261e-07  -5.17609e-05   7.64542e-06            -0   1.40624e-05  -4.32797e-05   9.98637e-08
           0.4      0.471239       0.23073  -8.13489e-06  -4.10631e-07  -5.22879e-05   1.12765e-05            -0   1.92743e-05  -3.78279e-05  -1.00136e-06
           0.4      0.628319      0.229619  -1.06458e-05  -4.94276e-07  -5.29856e-05   1.43169e-05            -0    2.2545e-05  -3.10305e-05  -2.78409e-06
           0.4      0.785398      0.228433  -1.29681e-05    -5.356e-07  -5.38059e-05   1.62468e-05            -0   2.35834e-05  -2.35834e-05  -4.74177e-06
           0.4      0.942478      0.227293  -1.50343e-05  -5.29673e-07  -5.46788e-05    1.6543e-05            -0    2.2328e-05  -1.62223e-05  -6.18459e-06
           0.4       1.09956      0.226305  -1.67665e-05  -4.74687e-07  -5.55154e-05   1.48619e-05            -0   1.89378e-05   -9.6493e-06  -6.50243e-06
           0.4       1.25664      0.225548  -1.80834e-05  -3.73583e-07  -5.62181e-05   1.11887e-05            -0   1.37643e-05  -4.47229e-06  -5.39418e-06
           0.4       1.41372      0.225078  -1.89113e-05  -2.35747e-07  -5.66964e-05   5.89677e-06            -0   7.31221e-06  -1.15814e-06  -2.98428e-06
           0.4        1.5708      0.224926  -1.91983e-05  -7.70875e-08  -5.68854e-05  -3.00663e-07            -0   1.92481e-07   -1.1786e-23   2.06396e-07
           0.4       1.72788        0.2251  -1.89244e-05   8.24046e-08  -5.67598e-05  -6.49293e-06            -0  -6.92968e-06  -1.09755e-06   3.41901e-06
           0.4       1.88496      0.225589  -1.81068e-05   2.22952e-07  -5.63399e-05  -1.17684e-05            -0  -1.33893e-05  -4.35044e-06   5.89033e-06
           0.4       2.04204      0.226361  -1.67958e-05    3.2925e-07  -5.56867e-05  -1.54113e-05            -0  -1.85761e-05  -9.46497e-06    7.0863e-06
           0.4       2.19911       0.22736  -1.50643e-05   3.92778e-07  -5.48883e-05   -1.7045e-05            -0  -2.19864e-05  -1.59741e-05   6.86099e-06
           0.4       2.35619      0.228505  -1.29949e-05   4.11456e-07  -5.40421e-05  -1.66821e-05            -0  -2.32704e-05  -2.32704e-05   5.48748e-06
           0.4       2.51327      0.229692  -1.06668e-05   3.87543e-07  -5.32386e-05  -1.46669e-05            -0   -2.2271e-05  -3.06533e-05   3.54619e-06
           0.4       2.67035      0.230799  -8.14951e-06    3.2554e-07  -5.25504e-05   -1.1529e-05            -0   -1.9051e-05  -3.73896e-05   1.70378e-06
           0.4       2.82743      0.231702  -5.50035e-06    2.3143e-07  -5.20286e-05  -7.80022e-06            -0  -1.39023e-05  -4.27868e-05   4.59701e-07
           0.4       2.98451      0.232292  -2.76747e-06   1.13159e-07  -5.17047e-05   -3.8665e-06            -0  -7.32887e-06  -4.62727e-05  -4.06114e-08
           0.4       3.14159      0.232493   6.35538e-09  -1.88313e-08   -5.1595e-05   8.76748e-08            -0  -5.81324e-21  -4.74687e-05  -4.30162e-08
           0.4       3.29867      0.232279   2.78048e-06  -1.52206e-07  -5.17046e-05   4.02022e-06            -0   7.32422e-06  -4.62433e-05  -4.87693e-08
           0.4       3.45575      0.231678   5.51422e-06  -2.74503e-07   -5.2029e-05   7.89482e-06            -0   1.38841e-05  -4.27307e-05  -5.61305e-07
           0.4       3.61283      0.230764    8.1647e-06  -3.74938e-07  -5.25525e-05   1.15419e-05            -0   1.90115e-05  -3.73121e-05  -1.83058e-06
           0.4       3.76991      0.229649   1.06836e-05  -4.45106e-07  -5.32437e-05   1.45944e-05            -0   2.22046e-05   -3.0562e-05  -3.71224e-06
           0.4       3.92699      0.228457    1.3013e-05  -4.78537e-07  -5.40509e-05   1.65365e-05            -0   2.31743e-05  -2.31743e-05   -5.7023e-06
           0.4       4.08407      0.227309   1.50831e-05  -4.70229e-07  -5.49007e-05   1.68486e-05            -0   2.18608e-05  -1.58828e-05  -7.12562e-06
           0.4       4.24115      0.226309   1.68138e-05  -4.17381e-07  -5.57017e-05   1.51884e-05            -0   1.84242e-05  -9.38762e-06  -7.39334e-06
           0.4       4.39823      0.225539    1.8122e-05  -3.21435e-07  -5.63552e-05   1.15378e-05            -0   1.32176e-05  -4.29465e-06   -6.2262e-06
           0.4       4.55531      0.225053   1.89343e-05  -1.90126e-07  -5.67726e-05   6.26238e-06            -0   6.74656e-06  -1.06855e-06   -3.7654e-06
           0.4       4.71239      0.224882   1.92007e-05  -3.77867e-08  -5.68927e-05   6.56176e-08            -0  -3.77063e-07   6.92653e-23  -5.39558e-07
           0.4       4.86947      0.225038   1.89049e-05   1.16966e-07  -5.66959e-05  -6.15055e-06            -0  -7.48797e-06  -1.18598e-06   2.69407e-06
           0.4       5.02655      0.225512   1.80681e-05     2.554e-07  -5.62088e-05  -1.14778e-05            -0  -1.39219e-05   -4.5235e-06   5.17993e-06
           0.4       5.18363      0.226271   1.67441e-05   3.62728e-07  -5.54979e-05  -1.51959e-05            -0  -1.90701e-05  -9.71671e-06   6.39295e-06
           0.4       5.34071      0.227262    1.5008e-05   4.30158e-07  -5.46548e-05  -1.69169e-05            -0  -2.24312e-05  -1.62972e-05    6.1947e-06
           0.4       5.49779      0.228405   1.29422e-05   4.54368e-07  -5.37785e-05  -1.66398e-05            -0  -2.36571e-05  -2.36571e-05   4.86547e-06
           0.4       5.65487      0.229595   1.06243e-05   4.35489e-07  -5.29582e-05  -1.46981e-05            -0  -2.25923e-05  -3.10957e-05    2.9955e-06
           0.4       5.81195       0.23071   8.12063e-06   3.75475e-07  -5.22639e-05  -1.16177e-05            -0  -1.93005e-05  -3.78794e-05   1.26436e-06
           0.4       5.96903      0.231624   5.48555e-06   2.78094e-07  -5.17431e-05  -7.93309e-06            -0  -1.40738e-05  -4.33147e-05   1.82288e-07
           0.4       6.12611      0.232225   2.76499e-06   1.50208e-07  -5.14238e-05  -4.03533e-06            -0  -7.41676e-06  -4.68276e-05   -1.0503e-07
           0.6             0      0.210792   6.93177e-09   1.46351e-08  -5.02239e-05   2.13467e-07            -0            -0  -8.38731e-05  -9.12987e-09
           0.6       0.15708      0.210289  -4.08486e-06  -7.47063e-07  -5.04144e-05   1.79874e-07            -0    1.2927e-05  -8.16179e-05   8.82915e-06
           0.6      0.314159      0.208845   -8.1019e-06  -1.42565e-06  -5.09673e-05   1.46531e-06            -0   2.44183e-05  -7.51518e-05   1.46398e-05
           0.6      0.471239      0.206676  -1.19762e-05  -1.94751e-06  -5.18741e-05   4.73812e-06            -0   3.32586e-05  -6.52737e-05   1.55973e-05
           0.6      0.628319      0.204079  -1.56557e-05  -2.27113e-06  -5.31089e-05   9.55544e-06            -0   3.86075e-05  -5.31387e-05   1.18129e-05
           0.6      0.785398      0.201374  -1.90873e-05  -2.38151e-06  -5.46103e-05    1.4528e-05            -0   4.00614e-05  -4.00614e-05   5.12375e-06
           0.6      0.942478      0.198843  -2.21939e-05  -2.27788e-06   -5.6265e-05    1.7895e-05            -0   3.76334e-05  -2.73423e-05  -1.78475e-06
           0.6       1.09956      0.196705  -2.48587e-05  -1.96732e-06  -5.79024e-05   1.82107e-05            -0   3.16877e-05  -1.61457e-05  -6.45229e-06
           0.6       1.25664      0.195106  -2.69325e-05  -1.46906e-06   -5.9312e-05   1.48637e-05            -0   2.28633e-05  -7.42872e-06  -7.48584e-06
           0.6       1.41372      0.194129  -2.82621e-05  -8.23592e-07  -6.02834e-05   8.28442e-06            -0   1.20038e-05  -1.90121e-06   -4.9382e-06
           0.6        1.5708      0.193814  -2.87301e-05   -9.6318e-08  -6.06582e-05  -1.80018e-07            -0   9.16889e-08  -5.61433e-24  -1.80806e-07
           0.6       1.72788      0.194171    -2.829e-05   6.30446e-07  -6.03737e-05  -8.65103e-06            -0  -1.18192e-05  -1.87198e-06   4.63661e-06
           0.6       1.88496      0.195186  -2.69805e-05   1.27481e-06  -5.94815e-05  -1.52461e-05            -0  -2.26753e-05  -7.36767e-06   7.35785e-06
           0.6       2.04204      0.196815  -2.49137e-05   1.77274e-06  -5.81317e-05  -1.86069e-05            -0  -3.14948e-05  -1.60474e-05   6.59155e-06
           0.6       2.19911      0.198971  -2.22426e-05   2.08627e-06  -5.65312e-05  -1.82867e-05            -0  -3.74355e-05  -2.71985e-05   2.24739e-06
           0.6       2.35619      0.201505  -1.91207e-05   2.19966e-06  -5.48918e-05  -1.48767e-05            -0  -3.98617e-05  -3.98617e-05  -4.34494e-06
           0.6       2.51327      0.204202  -1.56718e-05    2.1093e-06  -5.33894e-05  -9.80467e-06            -0  -3.84144e-05  -5.28728e-05  -1.08156e-05
           0.6       2.67035      0.206781  -1.19797e-05   1.81771e-06  -5.21449e-05  -4.82604e-06            -0  -3.30864e-05  -6.49357e-05  -1.45737e-05
           0.6       2.82743       0.20893  -8.10049e-06   1.33808e-06  -5.12271e-05  -1.35186e-06            -0  -2.42857e-05  -7.47438e-05  -1.38308e-05
           0.6       2.98451      0.210357  -4.08436e-06   7.05755e-07  -5.06684e-05    1.2039e-07            -0  -1.28532e-05  -8.11519e-05  -8.43369e-06
           0.6       3.14159      0.210852   7.08478e-09  -1.49582e-08   -5.0481e-05   1.87374e-07            -0  -1.02096e-20  -8.33679e-05  -7.93736e-08
           0.6       3.29867      0.210338   4.09969e-06  -7.38487e-07  -5.06687e-05   1.95303e-07            -0   1.28463e-05  -8.11084e-05    8.2943e-06
           0.6       3.45575      0.208893   8.11915e-06  -1.37873e-06  -5.12296e-05    1.5117e-06            -0   2.42583e-05  -7.46594e-05   1.37259e-05
           0.6       3.61283      0.206727   1.20035e-05  -1.87013e-06  -5.21526e-05   4.78512e-06            -0   3.30257e-05  -6.48166e-05   1.44713e-05
           0.6       3.76991      0.204135    1.5702e-05  -2.17605e-06   -5.3406e-05    9.5743e-06            -0   3.83102e-05  -5.27295e-05    1.0659e-05
           0.6       3.92699       0.20143   1.91579e-05  -2.28245e-06  -5.49201e-05   1.45076e-05            -0   3.97085e-05  -3.97085e-05   4.09632e-06
           0.6       4.08407      0.198893   2.22859e-05  -2.18627e-06  -5.65717e-05   1.78466e-05            -0   3.72329e-05  -2.70513e-05  -2.58417e-06
           0.6       4.24115      0.196741   2.49602e-05  -1.89064e-06  -5.81819e-05   1.81619e-05            -0   3.12478e-05  -1.59216e-05  -6.98413e-06
           0.6       4.39823      0.195117   2.70247e-05  -1.41077e-06  -5.95356e-05   1.48477e-05            -0   2.23936e-05  -7.27613e-06  -7.77357e-06
           0.6       4.55531      0.194109   2.83247e-05  -7.83958e-07  -6.04236e-05   8.32399e-06            -0   1.15162e-05  -1.82398e-06  -5.05616e-06
           0.6       4.71239      0.193758   2.87477e-05  -7.33022e-08  -6.06954e-05  -8.63574e-08            -0  -3.99399e-07   7.33685e-23  -2.25581e-07
           0.6       4.86947      0.194078    2.8257e-05   6.40881e-07  -6.03015e-05  -8.53367e-06            -0  -1.22975e-05  -1.94774e-06   4.58035e-06
           0.6       5.02655      0.195059    2.6903e-05   1.27885e-06  -5.93082e-05  -1.51533e-05            -0  -2.31249e-05  -7.51374e-06   7.23703e-06
           0.6       5.18363      0.196661    2.4808e-05   1.77861e-06  -5.78782e-05  -1.85801e-05            -0  -3.19027e-05  -1.62552e-05   6.37828e-06
           0.6       5.34071        0.1988   2.21301e-05   2.10302e-06  -5.62254e-05  -1.83346e-05            -0   -3.7794e-05   -2.7459e-05   1.91806e-06
           0.6       5.49779      0.201332    1.9022e-05   2.23454e-06  -5.45623e-05  -1.49678e-05            -0  -4.01683e-05  -4.01683e-05  -4.81647e-06
           0.6       5.65487       0.20404   1.56012e-05    2.1645e-06    -5.306e-05   -9.8856e-06            -0  -3.86692e-05  -5.32236e-05  -1.14316e-05
           0.6       5.81195      0.206642   1.19419e-05   1.88798e-06  -5.18312e-05  -4.85555e-06            -0  -3.32882e-05  -6.53318e-05  -1.52684e-05
           0.6       5.96903       0.20882   8.09063e-06   1.41088e-06  -5.09357e-05  -1.32687e-06            -0  -2.44291e-05  -7.51852e-05  -1.44526e-05
           0.6       6.12611      0.210276   4.09182e-06   7.64565e-07  -5.03978e-05   1.66905e-07            -0  -1.29293e-05  -8.16324e-05  -8.78686e-06
           0.8             0      0.180272   1.94165e-08   3.33202e-08  -4.40577e-05   6.51097e-07            -0            -0  -0.000106143  -3.40035e-07
           0.8       0.15708      0.179434  -4.96673e-06  -1.61152e-06    -4.431e-05  -8.80588e-06            -0   1.63262e-05  -0.000103079   2.40192e-05
           0.8      0.314159       0.17705  -9.79055e-06  -3.03167e-06  -4.50397e-05  -1.43593e-05            -0   3.06554e-05  -9.43476e-05   4.08492e-05
           0.8      0.471239      0.173521  -1.43378e-05  -4.05846e-06  -4.62313e-05   -1.3791e-05            -0   4.13824e-05  -8.12175e-05   4.57049e-05
           0.8      0.628319      0.169383  -1.85735e-05  -4.62765e-06  -4.78571e-05  -7.61947e-06            -0   4.75347e-05  -6.54259e-05   3.89188e-05
           0.8      0.785398      0.165175   -2.2501e-05  -4.75047e-06  -4.98572e-05   1.40952e-06            -0   4.87993e-05  -4.87993e-05   2.47694e-05
           0.8      0.942478      0.161338  -2.60923e-05  -4.46299e-06  -5.21041e-05   9.70467e-06            -0   4.53961e-05  -3.29822e-05   9.19544e-06
           0.8       1.09956      0.158175  -2.92376e-05  -3.79775e-06  -5.43766e-05   1.42719e-05            -0   3.79114e-05  -1.93168e-05  -2.59008e-06
           0.8       1.25664      0.155859  -3.17439e-05  -2.79239e-06  -5.63711e-05   1.36588e-05            -0   2.71691e-05  -8.82777e-06  -7.70322e-06
           0.8       1.41372      0.154465  -3.33835e-05  -1.51682e-06  -5.77625e-05   8.24666e-06            -0   1.41567e-05   -2.2422e-06  -6.15908e-06
           0.8        1.5708       0.15402  -3.39702e-05  -8.93184e-08  -5.82955e-05  -2.24187e-08            -0   -2.1367e-08   1.30835e-24  -5.08784e-07
           0.8       1.72788      0.154525  -3.34273e-05   1.33622e-06  -5.78673e-05  -8.31624e-06            -0  -1.41958e-05   -2.2484e-06   5.22845e-06
           0.8       1.88496      0.155971  -3.18169e-05   2.60609e-06  -5.65633e-05  -1.37951e-05            -0  -2.71972e-05   -8.8369e-06    7.0263e-06
           0.8       2.04204      0.158328  -2.93161e-05   3.60316e-06  -5.46269e-05  -1.44971e-05            -0  -3.79205e-05  -1.93215e-05   2.31822e-06
           0.8       2.19911      0.161513  -2.61527e-05   4.26071e-06  -5.23792e-05  -1.00128e-05            -0  -4.53782e-05  -3.29692e-05  -8.93571e-06
           0.8       2.35619      0.165349  -2.25288e-05   4.54715e-06  -5.01281e-05  -1.75512e-06            -0  -4.87487e-05  -4.87487e-05  -2.39198e-05
           0.8       2.51327      0.169534  -1.85688e-05   4.43781e-06  -4.81048e-05   7.33474e-06            -0  -4.74535e-05  -6.53141e-05  -3.75791e-05
           0.8       2.67035      0.173633  -1.43147e-05   3.90313e-06  -4.64489e-05   1.37146e-05            -0  -4.12845e-05  -8.10253e-05  -4.42039e-05
           0.8       2.82743      0.177119  -9.76988e-06   2.93227e-06  -4.52309e-05   1.46373e-05            -0  -3.05658e-05  -9.40718e-05  -3.96867e-05
           0.8       2.98451      0.179469  -4.96488e-06   1.58043e-06  -4.44861e-05    9.4895e-06            -0  -1.62721e-05  -0.000102738  -2.36407e-05
           0.8       3.14159      0.180295   5.18167e-10  -8.89215e-10  -4.42349e-05   3.15051e-07            -0   -1.2953e-20   -0.00010577  -1.97497e-07
           0.8       3.29867       0.17945    4.9686e-06  -1.58692e-06  -4.44858e-05  -8.97008e-06            -0   1.62662e-05  -0.000102701   2.33386e-05
           0.8       3.45575      0.177079   9.78095e-06   -2.9514e-06  -4.52335e-05  -1.43982e-05            -0   3.05405e-05  -9.39941e-05   3.95725e-05
           0.8       3.61283      0.173573   1.43365e-05  -3.93952e-06  -4.64599e-05  -1.38085e-05            -0   4.12243e-05  -8.09073e-05   4.41948e-05
           0.8       3.76991      0.169459   1.86038e-05  -4.49339e-06  -4.81305e-05  -7.70941e-06            -0   4.73445e-05  -6.51641e-05   3.75034e-05
           0.8       3.92699      0.165265   2.25788e-05  -4.62282e-06  -5.01737e-05   1.19996e-06            -0    4.8583e-05   -4.8583e-05   2.36751e-05
           0.8       4.08407      0.161429   2.62176e-05  -4.35725e-06  -5.24468e-05   9.37885e-06            -0   4.51555e-05  -3.28074e-05   8.55523e-06
           0.8       4.24115      0.158252    2.9392e-05  -3.72101e-06  -5.47131e-05   1.38734e-05            -0   3.76465e-05  -1.91818e-05  -2.72706e-06
           0.8       4.39823      0.155905   3.18946e-05  -2.74509e-06  -5.66584e-05   1.32558e-05            -0   2.68812e-05  -8.73424e-06  -7.38448e-06
           0.8       4.55531      0.154468   3.34935e-05  -1.49599e-06   -5.7957e-05   7.90714e-06            -0   1.38514e-05  -2.19384e-06  -5.52795e-06
           0.8       4.71239      0.153971   3.40106e-05  -9.10259e-08  -5.83648e-05  -2.63089e-07            -0  -3.33501e-07   6.12631e-23   2.42508e-07
           0.8       4.86947      0.154421    3.3387e-05   1.31655e-06  -5.78004e-05   -8.4779e-06            -0  -1.44992e-05  -2.29644e-06   5.93411e-06
           0.8       5.02655      0.155817   3.17061e-05    2.5755e-06  -5.63733e-05  -1.39428e-05            -0  -2.74744e-05  -8.92697e-06   7.59374e-06
           0.8       5.18363      0.158133   2.91627e-05   3.57306e-06  -5.43467e-05  -1.46929e-05            -0   -3.8158e-05  -1.94425e-05   2.70354e-06
           0.8       5.34071      0.161294   2.59932e-05   4.24634e-06  -5.20513e-05  -1.02553e-05            -0  -4.55715e-05  -3.31096e-05  -8.80078e-06
           0.8       5.49779      0.165129   2.23975e-05   4.56334e-06  -4.97931e-05  -1.95682e-06            -0  -4.89043e-05  -4.89043e-05  -2.41631e-05
           0.8       5.65487      0.169337   1.84876e-05   4.49205e-06  -4.77931e-05   7.30126e-06            -0  -4.75835e-05  -6.54931e-05  -3.83107e-05
           0.8       5.81195      0.173479   1.42873e-05   3.98932e-06  -4.61764e-05   1.39226e-05            -0  -4.13967e-05  -8.12456e-05  -4.53617e-05
           0.8       5.96903      0.177018   9.78227e-06   3.02962e-06  -4.50001e-05   1.50384e-05            -0   -3.0656e-05  -9.43494e-05  -4.09488e-05
           0.8       6.12611      0.179417    4.9925e-06   1.65958e-06  -4.42893e-05   9.93446e-06            -0  -1.63252e-05  -0.000103073  -2.45315e-05
             1             0      0.144577   3.28841e-08   4.92686e-08  -3.46862e-05   9.89161e-07            -0            -0  -0.000109803  -6.68785e-07
             1       0.15708      0.143501  -5.19922e-06  -2.34606e-06   -3.4983e-05  -1.83223e-05            -0   1.68453e-05  -0.000106357   3.92887e-05
             1      0.314159      0.140469  -1.01519e-05  -4.35139e-06  -3.58285e-05  -3.09618e-05            -0   3.13919e-05  -9.66144e-05    6.6775e-05
             1      0.471239      0.136045  -1.46572e-05   -5.7087e-06  -3.71672e-05   -3.3219e-05            -0    4.1905e-05  -8.22432e-05   7.48235e-05
             1      0.628319      0.130961  -1.87161e-05  -6.36543e-06  -3.89455e-05  -2.59154e-05            -0   4.75142e-05  -6.53977e-05   6.45348e-05
             1      0.785398       0.12591  -2.24218e-05  -6.40131e-06   -4.1107e-05  -1.32792e-05            -0   4.81527e-05  -4.81527e-05    4.3068e-05
             1      0.942478      0.121414  -2.58343e-05  -5.91762e-06  -4.35441e-05   -5.8255e-07            -0   4.42884e-05  -3.21774e-05   1.95533e-05
             1       1.09956      0.117794  -2.88892e-05  -4.97881e-06   -4.6041e-05   7.96542e-06            -0   3.66536e-05  -1.86759e-05   1.49645e-06
             1       1.25664      0.115196  -3.13864e-05  -3.62911e-06  -4.82655e-05   1.03493e-05            -0   2.60927e-05  -8.47803e-06  -7.20298e-06
             1       1.41372      0.113656  -3.30555e-05   -1.9449e-06  -4.98347e-05   6.94657e-06            -0   1.35195e-05  -2.14127e-06  -6.71587e-06
             1        1.5708      0.113168  -3.36628e-05  -6.86142e-08  -5.04353e-05   8.41496e-08            -0  -8.29082e-08   5.07666e-24  -6.19488e-07
             1       1.72788      0.113722  -3.31098e-05   1.80511e-06  -4.99391e-05  -6.81755e-06            -0  -1.36814e-05  -2.16692e-06   5.57033e-06
             1       1.88496       0.11532  -3.14751e-05   3.48129e-06  -4.84533e-05  -1.03268e-05            -0  -2.62426e-05  -8.52673e-06   6.32601e-06
             1       2.04204      0.117962  -2.89806e-05    4.8174e-06   -4.6277e-05  -8.09087e-06            -0  -3.67818e-05  -1.87413e-05  -1.94124e-06
             1       2.19911      0.121605  -2.58972e-05   5.73941e-06  -4.37901e-05   2.96392e-07            -0  -4.43824e-05  -3.22457e-05  -1.93891e-05
             1       2.35619      0.126094  -2.24378e-05   6.21006e-06  -4.13321e-05   1.28607e-05            -0  -4.81991e-05  -4.81991e-05  -4.21374e-05
             1       2.51327       0.13111  -1.86872e-05   6.17626e-06  -3.91323e-05   2.54724e-05            -0  -4.75065e-05  -6.53871e-05  -6.28608e-05
             1       2.67035      0.136135  -1.46061e-05   5.54855e-06   -3.7313e-05   3.29707e-05            -0  -4.18539e-05  -8.21428e-05  -7.28096e-05
             1       2.82743      0.140493   -1.0112e-05    4.2519e-06  -3.59413e-05   3.11882e-05            -0  -3.13271e-05  -9.64149e-05  -6.51929e-05
             1       2.98451      0.143476  -5.19799e-06   2.32923e-06  -3.50775e-05    1.9199e-05            -0  -1.68024e-05  -0.000106086  -3.89014e-05
             1       3.14159      0.144536  -9.81723e-09   1.47086e-08  -3.47797e-05   4.28316e-07            -0  -1.34118e-20  -0.000109516   -3.7566e-07
             1       3.29867      0.143462   5.18276e-06  -2.30648e-06  -3.50752e-05  -1.85047e-05            -0   1.68003e-05  -0.000106073   3.83623e-05
             1       3.45575      0.140462   1.01083e-05  -4.24613e-06  -3.59414e-05  -3.08866e-05            -0   3.13138e-05  -9.63739e-05   6.50847e-05
             1       3.61283      0.136084   1.46182e-05  -5.56393e-06  -3.73228e-05  -3.30933e-05            -0   4.18128e-05  -8.20622e-05   7.29582e-05
             1       3.76991      0.131043   1.87178e-05  -6.21281e-06    -3.916e-05   -2.5904e-05            -0   4.74207e-05   -6.5269e-05   6.29136e-05
             1       3.92699       0.12602   2.24898e-05  -6.26745e-06  -4.13849e-05  -1.34602e-05            -0   4.80603e-05  -4.80603e-05   4.19052e-05
             1       4.08407      0.121535   2.59721e-05  -5.81813e-06  -4.38717e-05  -9.63413e-07            -0   4.41918e-05  -3.21072e-05   1.89628e-05
             1       4.24115      0.117903   2.90747e-05  -4.91743e-06  -4.63843e-05    7.4296e-06            -0   3.65455e-05  -1.86209e-05   1.53777e-06
             1       4.39823      0.115274   3.15766e-05  -3.60128e-06  -4.85742e-05   9.74578e-06            -0   2.59676e-05  -8.43737e-06  -6.56924e-06
             1       4.55531      0.113686   3.32004e-05  -1.94364e-06  -5.00547e-05   6.38093e-06            -0   1.33766e-05  -2.11864e-06  -5.66434e-06
             1       4.71239      0.113139   3.37229e-05   -8.8879e-08  -5.05254e-05  -3.66985e-07            -0  -2.37235e-07   4.35794e-23    5.9209e-07
             1       4.86947       0.11363   3.30699e-05   1.76632e-06  -4.98848e-05  -7.15198e-06            -0  -1.38334e-05    -2.191e-06   6.71821e-06
             1       5.02655      0.115169   3.13487e-05   3.42881e-06  -4.82712e-05  -1.06175e-05            -0  -2.63742e-05  -8.56949e-06    7.3028e-06
             1       5.18363      0.117764   2.88042e-05   4.76247e-06  -4.60083e-05  -8.42056e-06            -0  -3.68776e-05  -1.87901e-05   -1.1664e-06
             1       5.34071      0.121379   2.57177e-05   5.70072e-06  -4.34857e-05  -6.48125e-08            -0   -4.4439e-05  -3.22868e-05  -1.89119e-05
             1       5.49779      0.125869   2.22983e-05   6.20872e-06  -4.10378e-05   1.26155e-05            -0  -4.82298e-05  -4.82298e-05  -4.22072e-05
             1       5.65487      0.130918   1.86143e-05   6.22565e-06  -3.88786e-05   2.55573e-05            -0  -4.75345e-05  -6.54256e-05  -6.37512e-05
             1       5.81195      0.136004   1.46017e-05   5.64368e-06  -3.71117e-05   3.34952e-05            -0  -4.18957e-05   -8.2225e-05  -7.45046e-05
             1       5.96903      0.140436    1.0153e-05   4.36583e-06  -3.57895e-05   3.20283e-05            -0  -3.13785e-05  -9.65732e-05  -6.71799e-05
             1       6.12611      0.143483   5.24696e-06   2.42162e-06  -3.49631e-05   2.00455e-05            -0  -1.68402e-05  -0.000106325  -4.03574e-05
           1.2             0      0.108972   4.10489e-08   5.60496e-08  -2.48944e-05   1.11885e-06            -0            -0   -9.8841e-05  -8.40662e-07
           1.2       0.15708      0.107825  -4.83341e-06  -2.68871e-06  -2.52124e-05  -2.42699e-05            -0   1.51177e-05  -9.54497e-05   4.84194e-05
           1.2      0.314159      0.104619  -9.33052e-06  -4.91589e-06  -2.60986e-05  -4.10867e-05            -0   2.79269e-05  -8.59501e-05   8.17011e-05
           1.2      0.471239       0.10001  -1.32467e-05  -6.31892e-06  -2.74394e-05  -4.48108e-05            -0   3.68027e-05  -7.22293e-05   9.06827e-05
           1.2      0.628319     0.0948137   -1.6625e-05  -6.88821e-06  -2.91393e-05  -3.67636e-05            -0   4.11162e-05  -5.65916e-05   7.76233e-05
           1.2      0.785398     0.0897656  -1.96429e-05  -6.78549e-06  -3.11453e-05  -2.22611e-05            -0   4.10692e-05  -4.10692e-05    5.1918e-05
           1.2      0.942478     0.0853777  -2.24415e-05  -6.17484e-06  -3.33897e-05  -7.45528e-06            -0   3.73042e-05  -2.71031e-05   2.44902e-05
           1.2       1.09956     0.0819222  -2.50097e-05  -5.14237e-06  -3.57063e-05   3.05388e-06            -0   3.05783e-05  -1.55804e-05    3.6739e-06
           1.2       1.25664     0.0794889   -2.7169e-05   -3.7243e-06  -3.77965e-05   7.19936e-06            -0   2.16236e-05  -7.02594e-06   -6.5378e-06
           1.2       1.41372      0.078068  -2.86453e-05  -1.98125e-06   -3.9287e-05   5.42342e-06            -0   1.11531e-05  -1.76648e-06  -6.60389e-06
           1.2        1.5708     0.0776212  -2.91915e-05  -4.66084e-08   -3.9859e-05   1.23066e-07            -0  -9.24238e-08   5.65933e-24  -5.55043e-07
           1.2       1.72788     0.0781284  -2.87014e-05   1.88571e-06  -3.93797e-05  -5.22252e-06            -0  -1.13351e-05   -1.7953e-06   5.57889e-06
           1.2       1.88496     0.0796035  -2.72596e-05   3.62092e-06  -3.79601e-05  -7.11944e-06            -0  -2.17966e-05  -7.08215e-06   5.74784e-06
           1.2       2.04204     0.0820779  -2.51005e-05    5.0242e-06  -3.59056e-05  -3.14113e-06            -0  -3.07346e-05  -1.56601e-05  -4.09551e-06
           1.2       2.19911     0.0855537  -2.24989e-05   6.03582e-06  -3.35876e-05   7.17561e-06            -0  -3.74312e-05  -2.71954e-05  -2.43602e-05
           1.2       2.35619     0.0899328  -1.96474e-05   6.62564e-06  -3.13137e-05   2.17872e-05            -0  -4.11494e-05  -4.11494e-05  -5.09942e-05
           1.2       2.51327     0.0949392  -1.65795e-05   6.71998e-06  -2.92652e-05   3.61738e-05            -0  -4.11358e-05  -5.66186e-05  -7.58056e-05
           1.2       2.67035      0.100066  -1.31777e-05   6.17007e-06  -2.75241e-05   4.43446e-05            -0  -3.67671e-05  -7.21596e-05  -8.83478e-05
           1.2       2.82743      0.104598  -9.27838e-06   4.82339e-06  -2.61529e-05   4.11243e-05            -0  -2.78677e-05   -8.5768e-05  -7.97927e-05
           1.2       2.98451      0.107745  -4.83279e-06   2.68187e-06  -2.52502e-05   2.51185e-05            -0  -1.50768e-05  -9.51909e-05  -4.79755e-05
           1.2       3.14159      0.108874  -1.83062e-08   2.49958e-08  -2.49296e-05   4.87812e-07            -0  -1.20727e-20   -9.8581e-05  -5.39338e-07
           1.2       3.29867      0.107739   4.80188e-06  -2.63991e-06  -2.52453e-05  -2.43422e-05            -0   1.50792e-05  -9.52063e-05   4.72311e-05
           1.2       3.45575      0.104581   9.26184e-06  -4.80096e-06  -2.61489e-05  -4.08095e-05            -0   2.78692e-05  -8.57725e-05   7.97199e-05
           1.2       3.61283      0.100032   1.31793e-05  -6.16977e-06  -2.75296e-05  -4.44803e-05            -0   3.67505e-05  -7.21269e-05   8.86662e-05
           1.2       3.76991     0.0948899   1.66013e-05   -6.7396e-06  -2.92887e-05  -3.65821e-05            -0   4.10824e-05   -5.6545e-05   7.59829e-05
           1.2       3.92699     0.0898782   1.96929e-05  -6.66399e-06  -3.13632e-05  -2.23097e-05            -0   4.10521e-05  -4.10521e-05   5.07745e-05
           1.2       4.08407     0.0855054   2.25714e-05  -6.09371e-06  -3.36679e-05  -7.74325e-06            -0   3.72945e-05   -2.7096e-05   2.39012e-05
           1.2       4.24115      0.082043   2.51974e-05   -5.1014e-06  -3.60148e-05   2.56259e-06            -0   3.05649e-05  -1.55736e-05   3.70846e-06
           1.2       4.39823     0.0795824   2.73684e-05  -3.71468e-06  -3.80859e-05   6.59025e-06            -0   2.15976e-05  -7.01749e-06   -5.8875e-06
           1.2       4.55531     0.0781168   2.88016e-05  -1.99307e-06  -3.95012e-05   4.81668e-06            -0   1.11102e-05  -1.75968e-06  -5.50136e-06
           1.2       4.71239     0.0776137   2.92611e-05  -7.46124e-08   -3.9954e-05  -3.79123e-07            -0  -1.49525e-07   2.74672e-23   7.26643e-07
           1.2       4.86947     0.0780603   2.86676e-05   1.84218e-06  -3.93399e-05  -5.59652e-06            -0  -1.13952e-05  -1.80482e-06   6.79716e-06
           1.2       5.02655     0.0794779   2.71374e-05   3.56337e-06  -3.78034e-05  -7.43518e-06            -0  -2.18425e-05  -7.09705e-06   6.80081e-06
           1.2       5.18363      0.081906    2.4929e-05   4.96149e-06  -3.56747e-05  -3.49464e-06            -0    -3.075e-05  -1.56679e-05  -3.21003e-06
           1.2       5.34071     0.0853551   2.23275e-05    5.9866e-06  -3.33341e-05   6.78841e-06            -0  -3.74122e-05  -2.71815e-05  -2.37363e-05
           1.2       5.49779     0.0897363    1.9521e-05   6.61376e-06  -3.10816e-05   2.15507e-05            -0  -4.11118e-05  -4.11118e-05  -5.09669e-05
           1.2       5.65487       0.09478   1.65254e-05   6.76291e-06  -2.90803e-05   3.63692e-05            -0  -4.11094e-05  -5.65822e-05  -7.67978e-05
           1.2       5.81195     0.0999763    1.3196e-05    6.2652e-06  -2.73926e-05   4.51148e-05            -0  -3.67742e-05  -7.21734e-05  -9.04162e-05
           1.2       5.96903      0.104592   9.34128e-06   4.94165e-06  -2.60669e-05   4.22821e-05            -0   -2.7903e-05  -8.58766e-05  -8.22871e-05
           1.2       6.12611       0.10781   4.89548e-06   2.77704e-06  -2.51966e-05   2.62149e-05            -0  -1.51096e-05  -9.53984e-05  -4.97851e-05
           1.4             0     0.0777357   4.18756e-08   5.35464e-08  -1.65715e-05   1.05885e-06            -0            -0  -8.04803e-05  -8.30643e-07
           1.4       0.15708     0.0766659  -4.09238e-06   -2.6241e-06  -1.68833e-05  -2.55722e-05            -0   1.22684e-05  -7.74597e-05   4.96162e-05
           1.4      0.314159     0.0737026  -7.80281e-06  -4.72944e-06   -1.7732e-05  -4.30328e-05            -0   2.24471e-05   -6.9085e-05   8.29067e-05
           1.4      0.471239      0.069502  -1.08798e-05  -5.95648e-06  -1.89537e-05  -4.67959e-05            -0    2.9169e-05  -5.72475e-05   9.07831e-05
           1.4      0.628319     0.0648556  -1.34016e-05  -6.34781e-06  -2.04177e-05  -3.86644e-05            -0   3.20701e-05  -4.41407e-05   7.65948e-05
           1.4      0.785398     0.0604386  -1.55953e-05  -6.12575e-06   -2.2076e-05  -2.43422e-05            -0    3.1539e-05   -3.1539e-05    5.0651e-05
           1.4      0.942478      0.056685  -1.76469e-05  -5.48888e-06  -2.39041e-05  -9.91116e-06            -0   2.82709e-05    -2.054e-05   2.38766e-05
           1.4       1.09956     0.0537915  -1.95847e-05  -4.52711e-06  -2.57996e-05   4.13769e-07            -0   2.29439e-05  -1.16905e-05   3.96741e-06
           1.4       1.25664     0.0517913  -2.12645e-05   -3.2611e-06  -2.75307e-05   4.90692e-06            -0   1.61179e-05  -5.23702e-06  -5.71805e-06
           1.4       1.41372     0.0506393  -2.24405e-05  -1.72674e-06  -2.87789e-05   4.08092e-06            -0   8.28113e-06   -1.3116e-06  -5.89413e-06
           1.4        1.5708     0.0502799  -2.28826e-05  -2.91963e-08  -2.92601e-05   1.17056e-07            -0  -7.47457e-08   4.57685e-24  -4.17943e-07
           1.4       1.72788     0.0506883   -2.2491e-05   1.66664e-06  -2.88538e-05  -3.89015e-06            -0  -8.42894e-06  -1.33501e-06   5.12815e-06
           1.4       1.88496     0.0518847  -2.13455e-05   3.19473e-06  -2.76611e-05  -4.82971e-06            -0  -1.62607e-05  -5.28343e-06   5.13475e-06
           1.4       2.04204     0.0539191  -1.96643e-05   4.44768e-06  -2.59545e-05  -4.89342e-07            -0   -2.3077e-05  -1.17583e-05  -4.28156e-06
           1.4       2.19911     0.0568296  -1.76943e-05   5.38918e-06  -2.40515e-05    9.6557e-06            -0  -2.83842e-05  -2.06223e-05  -2.37678e-05
           1.4       2.35619     0.0605746  -1.55921e-05   6.00306e-06   -2.2193e-05   2.38788e-05            -0  -3.16146e-05  -3.16146e-05  -4.98417e-05
           1.4       2.51327     0.0649514  -1.33506e-05   6.21051e-06  -2.04957e-05   3.80241e-05            -0  -3.20901e-05  -4.41683e-05  -7.48751e-05
           1.4       2.67035     0.0695296  -1.08064e-05   5.82889e-06  -1.89972e-05   4.61888e-05            -0  -2.91339e-05  -5.71785e-05  -8.84298e-05
           1.4       2.82743     0.0736515  -7.74726e-06   4.64813e-06  -1.77524e-05   4.28732e-05            -0  -2.23865e-05  -6.88985e-05   -8.0887e-05
           1.4       2.98451     0.0765541  -4.09133e-06    2.6214e-06  -1.68918e-05   2.62555e-05            -0  -1.22263e-05   -7.7194e-05  -4.91074e-05
           1.4       3.14159     0.0776061   -2.2134e-08   2.83028e-08  -1.65767e-05   4.84161e-07            -0  -9.82445e-21  -8.02227e-05  -6.27461e-07
           1.4       3.29867     0.0765567   4.05325e-06  -2.57324e-06  -1.68845e-05  -2.55006e-05            -0   1.22324e-05  -7.72323e-05   4.82672e-05
           1.4       3.45575     0.0736478    7.7242e-06  -4.61963e-06  -1.77447e-05  -4.25931e-05            -0   2.23995e-05  -6.89387e-05   8.08678e-05
           1.4       3.61283     0.0695114    1.0801e-05  -5.82072e-06   -1.8998e-05   -4.6328e-05            -0   2.91368e-05  -5.71841e-05   8.88689e-05
           1.4       3.76991     0.0649196   1.33637e-05  -6.21873e-06  -2.05128e-05  -3.83652e-05            -0   3.20639e-05  -4.41322e-05   7.51304e-05
           1.4       3.92699      0.060539   1.56273e-05  -6.02635e-06  -2.22334e-05   -2.4271e-05            -0   3.15547e-05  -3.15547e-05   4.96379e-05
           1.4       4.08407     0.0568017   1.77563e-05  -5.42902e-06  -2.41204e-05  -1.00716e-05            -0    2.8298e-05  -2.05597e-05   2.33138e-05
           1.4       4.24115     0.0539048   1.97518e-05  -4.50388e-06  -2.60514e-05    4.6197e-08            -0   2.29712e-05  -1.17044e-05   3.92973e-06
           1.4       4.39823     0.0518829    2.1447e-05  -3.26358e-06  -2.77752e-05   4.40287e-06            -0    1.6136e-05   -5.2429e-06  -5.20615e-06
           1.4       4.55531      0.050694   2.25865e-05  -1.74403e-06  -2.89651e-05   3.55294e-06            -0   8.28453e-06  -1.31214e-06  -4.96178e-06
           1.4       4.71239     0.0502871   2.29508e-05  -5.65456e-08  -2.93472e-05   -3.2925e-07            -0   -8.5255e-08   1.56611e-23   6.88737e-07
           1.4       4.86947     0.0506441   2.24658e-05     1.628e-06  -2.88272e-05  -4.21853e-06            -0  -8.44498e-06  -1.33755e-06   6.18335e-06
           1.4       5.02655     0.0517914   2.12411e-05   3.14363e-06  -2.75373e-05  -5.09835e-06            -0  -1.62676e-05  -5.28566e-06   6.05157e-06
           1.4       5.18363     0.0537859   1.95171e-05   4.39008e-06  -2.57725e-05  -7.95023e-07            -0  -2.30596e-05  -1.17495e-05  -3.48014e-06
           1.4       5.34071     0.0566729   1.75494e-05   5.34125e-06  -2.38573e-05   9.30775e-06            -0  -2.83379e-05  -2.05887e-05  -2.31538e-05
           1.4       5.49779     0.0604203   1.54902e-05   5.98762e-06  -2.20242e-05   2.36765e-05            -0  -3.15545e-05  -3.15545e-05  -4.97725e-05
           1.4       5.65487     0.0648329   1.33163e-05   6.24626e-06  -2.03718e-05   3.82755e-05            -0   -3.2047e-05  -4.41089e-05  -7.58546e-05
           1.4       5.81195      0.069479   1.08392e-05   5.91581e-06  -1.89192e-05   4.70581e-05            -0  -2.91317e-05  -5.71742e-05   -9.0584e-05
           1.4       5.96903     0.0736841    7.8193e-06   4.75883e-06  -1.77098e-05   4.41448e-05            -0  -2.24192e-05  -6.89991e-05  -8.35231e-05
           1.4       6.12611     0.0766557   4.15717e-06   2.70969e-06  -1.68725e-05   2.74066e-05            -0  -1.22592e-05  -7.74018e-05  -5.09766e-05
           1.6             0     0.0529338   3.71053e-08   4.52354e-08  -1.03838e-05    8.8786e-07            -0            -0  -6.08342e-05  -7.01206e-07
           1.6       0.15708     0.0520312  -3.22007e-06   -2.2853e-06  -1.06655e-05  -2.33263e-05            -0   9.24066e-06  -5.83432e-05   4.47022e-05
           1.6      0.314159     0.0495518  -6.06133e-06   -4.0607e-06  -1.14152e-05  -3.89083e-05            -0   1.67367e-05  -5.15103e-05   7.38843e-05
           1.6      0.471239     0.0460854  -8.29689e-06  -5.01203e-06  -1.24431e-05  -4.18966e-05            -0   2.14294e-05  -4.20575e-05   7.96729e-05
           1.6      0.628319     0.0423212  -1.00249e-05  -5.22292e-06  -1.36036e-05  -3.43724e-05            -0   2.31681e-05  -3.18882e-05   6.60689e-05
           1.6      0.785398     0.0388176   -1.1482e-05  -4.93862e-06  -1.48572e-05  -2.17512e-05            -0    2.2418e-05   -2.2418e-05   4.29735e-05
           1.6      0.942478     0.0359042  -1.28602e-05  -4.35837e-06  -1.62125e-05  -9.35171e-06            -0   1.98216e-05  -1.44012e-05   1.99648e-05
           1.6       1.09956     0.0337039   -1.4206e-05  -3.56138e-06  -1.76226e-05  -5.68278e-07            -0   1.59233e-05  -8.11332e-06   3.24975e-06
           1.6       1.25664     0.0322095  -1.54122e-05  -2.55313e-06  -1.89265e-05     3.366e-06            -0   1.11123e-05  -3.61061e-06  -4.73472e-06
           1.6       1.41372     0.0313602  -1.62772e-05  -1.34742e-06  -1.98777e-05   2.98701e-06            -0   5.68944e-06  -9.01119e-07  -4.82162e-06
           1.6        1.5708     0.0310972  -1.66076e-05  -1.73366e-08  -2.02465e-05   9.24612e-08            -0  -5.08722e-08   3.11502e-24  -2.81398e-07
           1.6       1.72788     0.0313965  -1.63182e-05   1.31167e-06  -1.99339e-05   -2.8388e-06            -0  -5.79051e-06  -9.17127e-07   4.31212e-06
           1.6       1.88496     0.0322789  -1.54776e-05   2.51296e-06  -1.90234e-05  -3.31203e-06            -0  -1.12115e-05  -3.64283e-06   4.35656e-06
           1.6       2.04204     0.0337993  -1.42696e-05   3.51106e-06  -1.77353e-05    5.0011e-07            -0  -1.60182e-05  -8.16171e-06  -3.45136e-06
           1.6       2.19911     0.0360128  -1.28964e-05   4.29107e-06   -1.6316e-05    9.1398e-06            -0  -1.99052e-05   -1.4462e-05  -1.98799e-05
           1.6       2.35619     0.0389193  -1.14754e-05   4.85032e-06  -1.49343e-05   2.13543e-05            -0  -2.24748e-05  -2.24748e-05  -4.23385e-05
           1.6       2.51327     0.0423891  -9.97734e-06   5.11824e-06  -1.36491e-05   3.37793e-05            -0  -2.31799e-05  -3.19044e-05  -6.46161e-05
           1.6       2.67035     0.0460938  -8.22951e-06   4.90978e-06  -1.24629e-05   4.12624e-05            -0  -2.13925e-05  -4.19852e-05  -7.75596e-05
           1.6       2.82743     0.0494894  -6.00957e-06   3.99283e-06  -1.14198e-05   3.86202e-05            -0  -1.66766e-05  -5.13254e-05  -7.19771e-05
           1.6       2.98451     0.0519132  -3.21788e-06   2.28298e-06  -1.06631e-05   2.38057e-05            -0   -9.1992e-06  -5.80815e-05  -4.41635e-05
           1.6       3.14159     0.0527998  -2.16247e-08   2.63629e-08  -1.03781e-05   4.32331e-07            -0  -7.41937e-21  -6.05837e-05  -6.26223e-07
           1.6       3.29867     0.0519207   3.18051e-06  -2.23821e-06  -1.06546e-05  -2.31459e-05            -0   9.20717e-06  -5.81318e-05   4.33464e-05
           1.6       3.45575     0.0494945   5.98601e-06  -3.96583e-06    -1.141e-05  -3.84004e-05            -0   1.66959e-05  -5.13846e-05   7.20087e-05
           1.6       3.61283     0.0460871   8.22113e-06  -4.89959e-06  -1.24604e-05  -4.13958e-05            -0   2.14065e-05  -4.20127e-05   7.80421e-05
           1.6       3.76991     0.0423709   9.98393e-06  -5.12014e-06  -1.36601e-05  -3.40409e-05            -0   2.31712e-05  -3.18924e-05   6.48922e-05
           1.6       3.92699     0.0388986   1.15003e-05  -4.86334e-06  -1.49642e-05  -2.16179e-05            -0   2.24415e-05  -2.24415e-05   4.21582e-05
           1.6       4.08407     0.0359996   1.29447e-05  -4.31727e-06  -1.63697e-05  -9.41266e-06            -0   1.98561e-05  -1.44263e-05   1.94722e-05
           1.6       4.24115     0.0337981   1.43413e-05  -3.55037e-06  -1.78134e-05  -8.09204e-07            -0   1.59597e-05  -8.13187e-06   3.15372e-06
           1.6       4.39823      0.032288    1.5563e-05  -2.56139e-06  -1.91171e-05   2.99724e-06            -0   1.11423e-05  -3.62036e-06  -4.39086e-06
           1.6       4.55531     0.0314106   1.63999e-05  -1.36474e-06  -2.00263e-05    2.5827e-06            -0   5.70777e-06  -9.04021e-07  -4.12896e-06
           1.6       4.71239     0.0311112    1.6667e-05  -3.98558e-08  -2.03189e-05  -2.55002e-07            -0   -4.4322e-08   8.14183e-24   5.62954e-07
           1.6       4.86947     0.0313707   1.63013e-05   1.28174e-06  -1.99178e-05  -3.09046e-06            -0  -5.78968e-06  -9.16995e-07   5.12056e-06
           1.6       5.02655     0.0322152   1.53964e-05   2.47305e-06  -1.89323e-05  -3.51057e-06            -0   -1.1205e-05  -3.64073e-06   5.05932e-06
           1.6       5.18363     0.0337043   1.41545e-05   3.46471e-06  -1.76014e-05   2.68578e-07            -0  -1.59937e-05  -8.14921e-06  -2.81862e-06
           1.6       5.34071     0.0358991   1.27845e-05   4.25094e-06  -1.61764e-05   8.86099e-06            -0   -1.9858e-05  -1.44276e-05  -1.93613e-05
           1.6       5.49779     0.0388075      1.14e-05   4.83578e-06  -1.48187e-05   2.11938e-05            -0  -2.24174e-05  -2.24174e-05  -4.22598e-05
           1.6       5.65487     0.0423077   9.95869e-06   5.14669e-06  -1.35712e-05   3.40312e-05            -0  -2.31399e-05  -3.18493e-05  -6.54826e-05
           1.6       5.81195     0.0460717   8.26731e-06   4.98319e-06  -1.24203e-05   4.20948e-05            -0  -2.13925e-05  -4.19852e-05  -7.95412e-05
           1.6       5.96903     0.0495411   6.07914e-06     4.088e-06  -1.14014e-05   3.98248e-05            -0  -1.67104e-05  -5.14293e-05  -7.44283e-05
           1.6       6.12611     0.0520255   3.27833e-06   2.35823e-06  -1.06591e-05   2.48593e-05            -0  -9.23212e-06  -5.82893e-05  -4.58581e-05
           1.8             0     0.0346916   2.96853e-08   3.49252e-08  -6.19556e-06   6.82474e-07            -0            -0   -4.3468e-05  -5.29168e-07
           1.8       0.15708     0.0339855  -2.39179e-06  -1.83026e-06  -6.43241e-06    -1.926e-05            -0   6.57839e-06  -4.15343e-05   3.66815e-05
           1.8      0.314159     0.0320615   -4.4441e-06  -3.20691e-06  -7.05005e-06  -3.18053e-05            -0   1.17904e-05  -3.62872e-05    5.9937e-05
           1.8      0.471239     0.0294075  -5.97147e-06  -3.88034e-06  -7.85941e-06  -3.38105e-05            -0   1.48676e-05  -2.91792e-05   6.35957e-05
           1.8      0.628319     0.0265767  -7.07639e-06  -3.95531e-06  -8.72009e-06   -2.7377e-05            -0   1.57986e-05  -2.17449e-05   5.17674e-05
           1.8      0.785398     0.0239955  -7.97487e-06  -3.66576e-06  -9.60315e-06  -1.71822e-05            -0   1.50353e-05  -1.50353e-05   3.30487e-05
           1.8      0.942478     0.0218936  -8.83774e-06  -3.18704e-06  -1.05368e-05  -7.46552e-06            -0   1.31093e-05  -9.52445e-06   1.50456e-05
           1.8       1.09956     0.0203372  -9.71386e-06  -2.58073e-06  -1.15115e-05  -7.06098e-07            -0   1.04225e-05  -5.31051e-06   2.27493e-06
           1.8       1.25664     0.0192977  -1.05277e-05  -1.84185e-06   -1.2425e-05   2.32298e-06            -0   7.22544e-06  -2.34769e-06  -3.69139e-06
           1.8       1.41372     0.0187142   -1.1126e-05  -9.69597e-07  -1.30995e-05   2.12342e-06            -0   3.68731e-06  -5.84013e-07  -3.66349e-06
           1.8        1.5708     0.0185349  -1.13579e-05  -9.93637e-09  -1.33627e-05   6.56674e-08            -0  -3.08945e-08   1.89174e-24  -1.75552e-07
           1.8       1.72788     0.0187393  -1.11567e-05   9.49125e-07  -1.31393e-05  -2.02049e-06            -0  -3.74907e-06  -5.93795e-07   3.35053e-06
           1.8       1.88496     0.0193457  -1.05766e-05   1.81854e-06   -1.2493e-05  -2.29177e-06            -0  -7.28713e-06  -2.36773e-06   3.46779e-06
           1.8       2.04204     0.0204037  -9.76107e-06   2.55017e-06  -1.15894e-05   6.48026e-07            -0  -1.04833e-05  -5.34149e-06  -2.39113e-06
           1.8       2.19911       0.02197  -8.86385e-06    3.1436e-06  -1.06063e-05   7.30433e-06            -0  -1.31646e-05  -9.56465e-06  -1.49854e-05
           1.8       2.35619      0.024067  -7.96794e-06   3.60534e-06  -9.65203e-06   1.68754e-05            -0  -1.50731e-05  -1.50731e-05  -3.25928e-05
           1.8       2.51327     0.0266224  -7.03714e-06   3.87982e-06  -8.74545e-06   2.68878e-05            -0  -1.58026e-05  -2.17504e-05  -5.06442e-05
           1.8       2.67035     0.0294057  -5.91582e-06   3.80292e-06  -7.86714e-06   3.32371e-05            -0  -1.48321e-05  -2.91097e-05   -6.1863e-05
           1.8       2.82743     0.0320015  -4.40028e-06   3.15297e-06  -7.04922e-06   3.14714e-05            -0  -1.17355e-05  -3.61182e-05  -5.82954e-05
           1.8       2.98451     0.0338789  -2.38851e-06   1.82698e-06  -6.42837e-06   1.95596e-05            -0  -6.54059e-06  -4.12957e-05   -3.6163e-05
           1.8       3.14159     0.0345717  -1.84977e-08   2.17628e-08  -6.18838e-06   3.55705e-07            -0  -5.29536e-21  -4.32399e-05  -5.57982e-07
           1.8       3.29867     0.0338883   2.35657e-06  -1.79031e-06   -6.4197e-06  -1.90283e-05            -0   6.54885e-06  -4.13478e-05   3.54516e-05
           1.8       3.45575     0.0320108   4.37988e-06  -3.13106e-06  -7.03899e-06  -3.13153e-05            -0   1.17561e-05  -3.61815e-05   5.83607e-05
           1.8       3.61283     0.0294058   5.90732e-06   -3.7938e-06  -7.86302e-06  -3.33563e-05            -0     1.485e-05  -2.91448e-05   6.23203e-05
           1.8       3.76991     0.0266132   7.03972e-06  -3.87883e-06  -8.75198e-06  -2.70761e-05            -0   1.58028e-05  -2.17508e-05   5.08975e-05
           1.8       3.92699     0.0240561    7.9844e-06  -3.61202e-06  -9.67275e-06  -1.70379e-05            -0   1.50559e-05  -1.50559e-05   3.24425e-05
           1.8       4.08407     0.0219655     8.899e-06  -3.16026e-06  -1.06453e-05  -7.46873e-06            -0    1.3139e-05  -9.54603e-06   1.46503e-05
           1.8       4.24115     0.0204088   9.81558e-06  -2.57683e-06  -1.16478e-05  -8.49596e-07            -0   1.04544e-05  -5.32679e-06   2.15706e-06
           1.8       4.39823     0.0193585    1.0643e-05  -1.85147e-06  -1.25644e-05   2.07484e-06            -0   7.25313e-06  -2.35669e-06  -3.48449e-06
           1.8       4.55531     0.0187552    1.1221e-05  -9.84204e-07  -1.32103e-05   1.83948e-06            -0    3.7063e-06  -5.87021e-07  -3.19147e-06
           1.8       4.71239     0.0185498   1.14053e-05  -2.66365e-08  -1.34185e-05  -1.82185e-07            -0  -2.08852e-08   3.83655e-24   4.17206e-07
           1.8       4.86947     0.0187257   1.11464e-05   9.27907e-07  -1.31304e-05  -2.19743e-06            -0  -3.74374e-06  -5.92951e-07   3.92129e-06
           1.8       5.02655     0.0193048   1.05179e-05   1.78992e-06  -1.24297e-05  -2.42577e-06            -0   -7.2784e-06   -2.3649e-06   3.96278e-06
           1.8       5.18363       0.02034   9.67722e-06   2.51607e-06  -1.14961e-05   4.87803e-07            -0  -1.04619e-05  -5.33059e-06  -1.93503e-06
           1.8       5.34071     0.0218924   8.78306e-06   3.11319e-06  -1.05109e-05   7.09844e-06            -0  -1.31265e-05  -9.53699e-06  -1.45888e-05
           1.8       5.49779     0.0239906   7.91544e-06   3.59362e-06   -9.5764e-06   1.67549e-05            -0  -1.50278e-05  -1.50278e-05   -3.2521e-05
           1.8       5.65487     0.0265696   7.02872e-06   3.90143e-06  -8.69884e-06   2.71055e-05            -0  -1.57725e-05  -2.17089e-05  -5.13454e-05
           1.8       5.81195     0.0294005   5.95147e-06   3.86096e-06  -7.84563e-06   3.39491e-05            -0  -1.48365e-05  -2.91183e-05  -6.35205e-05
           1.8       5.96903     0.0320566   4.46024e-06   3.22934e-06  -7.04249e-06   3.24996e-05            -0  -1.17687e-05  -3.62204e-05  -6.03659e-05
           1.8       6.12611     0.0339832   2.43893e-06   1.88692e-06  -6.42915e-06    2.0435e-05            -0  -6.57139e-06  -4.14901e-05  -3.75603e-05
             2             0     0.0220388   2.20039e-08   2.51961e-08  -3.54986e-06   4.91678e-07            -0            -0  -2.97421e-05  -3.67076e-07
             2       0.15708     0.0215176   -1.6973e-06   -1.3758e-06  -3.73744e-06  -1.47896e-05            -0   4.48411e-06  -2.83115e-05   2.80685e-05
             2      0.314159     0.0201086  -3.11296e-06  -2.37768e-06  -4.21743e-06   -2.4168e-05            -0   7.95119e-06  -2.44713e-05   4.53311e-05
             2      0.471239     0.0181902  -4.10656e-06  -2.82133e-06  -4.82052e-06  -2.53271e-05            -0   9.87164e-06  -1.93742e-05    4.7308e-05
             2      0.628319     0.0161796  -4.77315e-06  -2.81411e-06  -5.42535e-06  -2.01814e-05            -0   1.03074e-05  -1.41869e-05   3.77801e-05
             2      0.785398     0.0143826  -5.29239e-06  -2.55718e-06  -6.01318e-06  -1.24826e-05            -0   9.64586e-06  -9.64586e-06   2.36541e-05
             2      0.942478     0.0129487  -5.80154e-06  -2.19073e-06  -6.61975e-06  -5.37723e-06            -0   8.29203e-06  -6.02452e-06   1.05269e-05
             2       1.09956     0.0119068  -6.34299e-06  -1.75822e-06   -7.2558e-06  -5.42064e-07            -0   6.52367e-06  -3.32398e-06   1.42994e-06
             2       1.25664      0.011222  -6.86594e-06  -1.24947e-06  -7.86061e-06   1.59542e-06            -0   4.49248e-06   -1.4597e-06  -2.72043e-06
             2       1.41372     0.0108422  -7.26013e-06  -6.56395e-07  -8.31302e-06   1.46307e-06            -0   2.28539e-06   -3.6197e-07  -2.62005e-06
             2        1.5708     0.0107262  -7.41506e-06  -5.56223e-09  -8.49077e-06   4.35654e-08            -0  -1.72381e-08   1.05553e-24  -1.03784e-07
             2       1.72788     0.0108585   -7.2817e-06   6.44981e-07  -8.33984e-06  -1.39642e-06            -0  -2.32017e-06  -3.67479e-07   2.43828e-06
             2       1.88496     0.0112536  -6.90029e-06   1.23634e-06  -7.90622e-06  -1.57998e-06            -0  -4.52806e-06  -1.47126e-06    2.5969e-06
             2       2.04204     0.0119508  -6.37611e-06   1.74023e-06  -7.30753e-06   4.96189e-07            -0  -6.55989e-06  -3.34243e-06  -1.49142e-06
             2       2.19911     0.0129997  -5.81956e-06   2.16364e-06  -6.66495e-06   5.26288e-06            -0  -8.32611e-06  -6.04927e-06  -1.04877e-05
             2       2.35619     0.0144305  -5.28653e-06   2.51748e-06  -6.04339e-06   1.22635e-05            -0  -9.66917e-06  -9.66917e-06  -2.33488e-05
             2       2.51327     0.0162092  -4.74344e-06    2.7621e-06  -5.43904e-06   1.98111e-05            -0  -1.03068e-05   -1.4186e-05  -3.69694e-05
             2       2.67035     0.0181844    -4.064e-06   2.76546e-06  -4.82283e-06   2.48587e-05            -0  -9.84087e-06  -1.93138e-05  -4.59851e-05
             2       2.82743     0.0200581  -3.07843e-06   2.33668e-06  -4.21564e-06     2.385e-05            -0  -7.90489e-06  -2.43287e-05  -4.40189e-05
             2       2.98451     0.0214306   -1.6934e-06   1.37169e-06  -3.73491e-06    1.4957e-05            -0  -4.45215e-06  -2.81098e-05  -2.76106e-05
             2       3.14159     0.0219413  -1.44399e-08   1.65347e-08   -3.5447e-06    2.7446e-07            -0  -3.61863e-21  -2.95483e-05  -4.56387e-07
             2       3.29867     0.0214398   1.66856e-06  -1.34413e-06  -3.72699e-06  -1.45557e-05            -0   4.45963e-06   -2.8157e-05   2.70409e-05
             2       3.45575     0.0200682   3.06254e-06  -2.32059e-06  -4.20628e-06  -2.37477e-05            -0   7.92362e-06  -2.43864e-05    4.4098e-05
             2       3.61283     0.0181876   4.05682e-06  -2.75847e-06  -4.81846e-06  -2.49584e-05            -0   9.85804e-06  -1.93475e-05    4.6375e-05
             2       3.76991     0.0162052   4.74392e-06  -2.76016e-06  -5.44265e-06  -1.99403e-05            -0   1.03104e-05  -1.41911e-05   3.71774e-05
             2       3.92699     0.0144254   5.29688e-06  -2.52057e-06  -6.05706e-06  -1.23567e-05            -0   9.66076e-06  -9.66076e-06   2.32307e-05
             2       4.08407     0.0129995   5.84382e-06  -2.17397e-06  -6.69178e-06  -5.35532e-06            -0   8.31376e-06   -6.0403e-06   1.02322e-05
             2       4.24115     0.0119578   6.41524e-06  -1.75783e-06  -7.34884e-06  -6.21323e-07            -0   6.54755e-06  -3.33614e-06   1.31898e-06
             2       4.39823     0.0112659   6.94886e-06  -1.25811e-06  -7.95763e-06   1.43813e-06            -0   4.51361e-06  -1.46656e-06  -2.60594e-06
             2       4.55531     0.0108727   7.32922e-06  -6.67504e-07  -8.39137e-06   1.27565e-06            -0   2.30034e-06  -3.64338e-07  -2.31738e-06
             2       4.71239     0.0107391   7.45045e-06  -1.71007e-08  -8.53129e-06  -1.22664e-07            -0  -8.65603e-09   1.59009e-24   2.88397e-07
             2       4.86947     0.0108521   7.27598e-06    6.3084e-07  -8.33545e-06  -1.51382e-06            -0  -2.31491e-06  -3.66646e-07   2.81863e-06
             2       5.02655     0.0112285   6.86019e-06   1.21702e-06  -7.86423e-06  -1.66501e-06            -0   -4.5207e-06  -1.46887e-06   2.92537e-06
             2       5.18363     0.0119101   6.31831e-06   1.71669e-06  -7.24523e-06   3.92308e-07            -0   -6.5441e-06  -3.33438e-06  -1.18333e-06
             2       5.34071     0.0129491    5.7642e-06   2.14216e-06  -6.60219e-06   5.11987e-06            -0  -8.29879e-06  -6.02943e-06  -1.02051e-05
             2       5.49779     0.0143806    5.2517e-06    2.5089e-06  -5.99557e-06   1.21769e-05            -0  -9.63687e-06  -9.63687e-06  -2.32902e-05
             2       5.65487     0.0161765   4.74076e-06   2.77783e-06  -5.41218e-06   1.99816e-05            -0  -1.02866e-05  -1.41582e-05  -3.74984e-05
             2       5.81195     0.0181875   4.09386e-06   2.80893e-06  -4.81285e-06   2.54198e-05            -0  -9.84814e-06  -1.93281e-05  -4.72734e-05
             2       5.96903     0.0201073   3.12609e-06   2.39466e-06  -4.21381e-06   2.46628e-05            -0  -7.93495e-06  -2.44213e-05  -4.56444e-05
             2       6.12611     0.0215174   1.73258e-06   1.41692e-06  -3.73608e-06   1.56345e-05            -0  -4.47887e-06  -2.82785e-05  -2.86841e-05
           2.2             0     0.0136512   1.53841e-08   1.72492e-08  -1.96488e-06   3.37081e-07            -0            -0  -1.96719e-05  -2.38337e-07
           2.2       0.15708     0.0132835  -1.16129e-06  -9.84721e-07  -2.10624e-06  -1.07519e-05            -0   2.95446e-06  -1.86537e-05   2.03591e-05
           2.2      0.314159     0.0122974  -2.10255e-06  -1.67895e-06  -2.46163e-06   -1.7384e-05            -0   5.18231e-06  -1.59495e-05   3.24973e-05
           2.2      0.471239     0.0109718  -2.72365e-06  -1.95437e-06  -2.89104e-06  -1.79473e-05            -0    6.3337e-06  -1.24306e-05   3.33523e-05
           2.2      0.628319      0.009606  -3.10563e-06  -1.90823e-06  -3.29775e-06  -1.40521e-05            -0   6.49745e-06  -8.94297e-06   2.61256e-05
           2.2      0.785398    0.00840891   -3.3879e-06  -1.70071e-06  -3.67139e-06  -8.53722e-06            -0   5.97851e-06  -5.97851e-06   1.60389e-05
           2.2      0.942478    0.00747244  -3.67294e-06  -1.43598e-06  -4.04714e-06  -3.61015e-06            -0   5.06671e-06  -3.68118e-06   6.97126e-06
           2.2       1.09956    0.00680421  -3.99356e-06  -1.14235e-06  -4.44343e-06  -3.36648e-07            -0    3.9441e-06  -2.00962e-06   8.27012e-07
           2.2       1.25664     0.0063717  -4.31667e-06  -8.08412e-07  -4.82643e-06   1.07966e-06            -0   2.69779e-06  -8.76565e-07  -1.90932e-06
           2.2       1.41372    0.00613444  -4.56648e-06  -4.23932e-07   -5.1168e-06   9.77243e-07            -0   1.36812e-06  -2.16688e-07  -1.78423e-06
           2.2        1.5708    0.00606243  -4.66597e-06  -3.06467e-09  -5.23167e-06   2.75854e-08            -0  -8.97125e-09   5.49331e-25  -5.90147e-08
           2.2       1.72788    0.00614469  -4.58091e-06   4.17691e-07  -5.13417e-06  -9.36044e-07            -0  -1.38649e-06  -2.19598e-07   1.68277e-06
           2.2       1.88496    0.00639157  -4.33969e-06   8.01198e-07  -4.85591e-06  -1.07324e-06            -0  -2.71722e-06  -8.82878e-07    1.8445e-06
           2.2       2.04204    0.00683213  -4.01579e-06   1.13201e-06  -4.47667e-06   3.02789e-07            -0  -3.96464e-06  -2.02008e-06  -8.57183e-07
           2.2       2.19911    0.00750511  -3.68497e-06   1.41954e-06  -4.07576e-06   3.53334e-06            -0   -5.0867e-06   -3.6957e-06  -6.94748e-06
           2.2       2.35619    0.00843986  -3.38355e-06   1.67548e-06  -3.68973e-06   8.38981e-06            -0  -5.99214e-06  -5.99214e-06  -1.58451e-05
           2.2       2.51327    0.00962458  -3.08454e-06   1.87375e-06  -3.30497e-06   1.37894e-05            -0  -6.49483e-06  -8.93936e-06   -2.5571e-05
           2.2       2.67035     0.0109654  -2.69295e-06   1.91564e-06  -2.89123e-06    1.7592e-05            -0  -6.30913e-06  -1.23824e-05  -3.23975e-05
           2.2       2.82743     0.0122585  -2.07681e-06   1.64901e-06  -2.46037e-06   1.71149e-05            -0  -5.14586e-06  -1.58373e-05  -3.15083e-05
           2.2       2.98451     0.0132175  -1.15735e-06   9.80357e-07  -2.10556e-06   1.08338e-05            -0  -2.92912e-06  -1.84938e-05  -1.99827e-05
           2.2       3.14159     0.0135772  -1.05474e-08   1.18262e-08  -1.96216e-06   2.01238e-07            -0  -2.39016e-21  -1.95172e-05   -3.4948e-07
           2.2       3.29867     0.0132255   1.13929e-06  -9.60907e-07   -2.0989e-06  -1.05455e-05            -0   2.93531e-06  -1.85328e-05   1.95548e-05
           2.2       3.45575     0.0122676   2.06532e-06  -1.63801e-06  -2.45255e-06  -1.70523e-05            -0    5.1613e-06  -1.58848e-05   3.15858e-05
           2.2       3.61283     0.0109694   2.68751e-06  -1.91076e-06  -2.88737e-06  -1.76705e-05            -0   6.32347e-06  -1.24105e-05   3.27048e-05
           2.2       3.76991    0.00962321   3.08412e-06  -1.87179e-06  -3.30687e-06  -1.38747e-05            -0    6.4991e-06  -8.94524e-06   2.57287e-05
           2.2       3.92699    0.00843773    3.3898e-06  -1.67669e-06  -3.69843e-06  -8.43985e-06            -0   5.98824e-06  -5.98824e-06   1.57574e-05
           2.2       4.08407    0.00750665   3.70105e-06  -1.42581e-06  -4.09349e-06  -3.58231e-06            -0   5.08127e-06  -3.69176e-06   6.76419e-06
           2.2       4.24115    0.00683867   4.04263e-06  -1.14335e-06  -4.50466e-06  -3.77666e-07            -0   3.96048e-06  -2.01796e-06    7.3699e-07
           2.2       4.39823    0.00640166   4.37354e-06  -8.15219e-07  -4.89127e-06   9.84278e-07            -0   2.71244e-06  -8.81324e-07  -1.85021e-06
           2.2       4.55531    0.00615577   4.61431e-06  -4.31806e-07  -5.16985e-06   8.59125e-07            -0   1.37852e-06  -2.18337e-07  -1.59859e-06
           2.2       4.71239    0.00607233   4.69104e-06  -1.06419e-08  -5.25978e-06  -7.89544e-08            -0   -2.8517e-09   5.23848e-25   1.89307e-07
           2.2       4.86947    0.00614202   4.57807e-06   4.08676e-07  -5.13237e-06  -1.01081e-06            -0   -1.3825e-06  -2.18967e-07   1.92567e-06
           2.2       5.02655    0.00637676    4.3135e-06   7.88714e-07   -4.8291e-06  -1.12491e-06            -0  -2.71189e-06  -8.81146e-07   2.05313e-06
           2.2       5.18363    0.00680702   3.97762e-06   1.11651e-06  -4.43653e-06   2.38647e-07            -0  -3.95392e-06  -2.01462e-06  -6.58903e-07
           2.2       5.34071    0.00747335   3.64853e-06   1.40512e-06  -4.03572e-06    3.4386e-06            -0  -5.06843e-06  -3.68243e-06  -6.75646e-06
           2.2       5.49779    0.00840841   3.36126e-06   1.66959e-06  -3.66027e-06   8.32991e-06            -0  -5.97064e-06  -5.97064e-06  -1.58009e-05
           2.2       5.65487    0.00960495   3.08461e-06   1.88475e-06  -3.28996e-06   1.39139e-05            -0  -6.48234e-06  -8.92217e-06  -2.59485e-05
           2.2       5.81195     0.0109713   2.71602e-06   1.94677e-06   -2.8871e-06   1.80078e-05            -0  -6.31723e-06  -1.23983e-05  -3.33431e-05
           2.2       5.96903      0.012298   2.11248e-06   1.69111e-06  -2.46023e-06    1.7721e-05            -0  -5.17101e-06  -1.59147e-05  -3.27142e-05
           2.2       6.12611     0.0132844   1.18619e-06   1.01305e-06  -2.10588e-06   1.13304e-05            -0  -2.95082e-06  -1.86307e-05  -2.07642e-05
           2.4             0    0.00828355    1.0275e-08   1.13309e-08  -1.05467e-06   2.22307e-07            -0            -0  -1.26656e-05  -1.46588e-07
           2.4       0.15708     0.0080335  -7.71453e-07  -6.78101e-07  -1.15692e-06  -7.49189e-06            -0   1.89482e-06  -1.19635e-05   1.41627e-05
           2.4      0.314159    0.00736769  -1.37898e-06   -1.1409e-06  -1.40976e-06  -1.19855e-05            -0   3.28755e-06   -1.0118e-05   2.23448e-05
           2.4      0.471239    0.00648375  -1.75458e-06  -1.30325e-06  -1.70421e-06  -1.21869e-05            -0   3.95501e-06  -7.76214e-06   2.25522e-05
           2.4      0.628319    0.00558824  -1.96306e-06  -1.24606e-06  -1.96793e-06  -9.36855e-06            -0   3.98601e-06  -5.48627e-06   1.73273e-05
           2.4      0.785398    0.00481821  -2.10702e-06  -1.08955e-06  -2.19645e-06  -5.58047e-06            -0   3.60613e-06  -3.60613e-06   1.04317e-05
           2.4      0.942478     0.0042273  -2.25882e-06  -9.06829e-07  -2.42014e-06  -2.30315e-06            -0   3.01279e-06  -2.18892e-06   4.42747e-06
           2.4       1.09956    0.00381301  -2.44192e-06   -7.1509e-07  -2.65793e-06  -1.79071e-07            -0   2.32028e-06  -1.18224e-06   4.45154e-07
           2.4       1.25664    0.00354874  -2.63531e-06  -5.03958e-07  -2.89195e-06   7.15935e-07            -0   1.57624e-06  -5.12152e-07  -1.28619e-06
           2.4       1.41372    0.00340526  -2.78871e-06  -2.63848e-07  -3.07185e-06    6.3407e-07            -0   7.96841e-07  -1.26207e-07  -1.16785e-06
           2.4        1.5708    0.00336196  -2.85057e-06  -1.67045e-09  -3.14352e-06   1.68919e-08            -0  -4.37979e-09   2.68184e-25  -3.26079e-08
           2.4       1.72788    0.00341149  -2.79799e-06   2.60483e-07  -3.08275e-06  -6.09393e-07            -0  -8.06029e-07  -1.27662e-07   1.11279e-06
           2.4       1.88496    0.00356085  -2.65016e-06   5.00068e-07  -2.91043e-06  -7.13966e-07            -0  -1.58643e-06  -5.15463e-07   1.25347e-06
           2.4       2.04204    0.00383016  -2.45633e-06   7.09263e-07  -2.67873e-06   1.55442e-07            -0  -2.33153e-06  -1.18797e-06  -4.58898e-07
           2.4       2.19911     0.0042476  -2.26664e-06    8.9707e-07  -2.43789e-06    2.2537e-06            -0  -3.02413e-06  -2.19716e-06  -4.41388e-06
           2.4       2.35619    0.00483761  -2.10407e-06   1.07396e-06  -2.20744e-06    5.4858e-06            -0  -3.61384e-06  -3.61384e-06  -1.03138e-05
           2.4       2.51327    0.00559967  -1.94881e-06   1.22391e-06  -1.97167e-06   9.19125e-06            -0  -3.98306e-06  -5.48222e-06  -1.69636e-05
           2.4       2.67035    0.00647831  -1.73342e-06   1.27729e-06  -1.70376e-06   1.19322e-05            -0  -3.93667e-06  -7.72614e-06  -2.18931e-05
           2.4       2.82743    0.00733953  -1.36062e-06   1.11979e-06  -1.40921e-06   1.17754e-05            -0   -3.2604e-06  -1.00345e-05  -2.16337e-05
           2.4       2.98451    0.00798598  -7.67889e-07    6.7403e-07   -1.1575e-06   7.52419e-06            -0  -1.87577e-06  -1.18431e-05  -1.38707e-05
           2.4       3.14159    0.00823032  -7.32808e-09   8.08119e-09  -1.05376e-06   1.41614e-07            -0  -1.53672e-21  -1.25483e-05  -2.54142e-07
           2.4       3.29867    0.00799229   7.55411e-07  -6.60931e-07  -1.15225e-06  -7.32525e-06            -0   1.88056e-06  -1.18734e-05   1.35652e-05
           2.4       3.45575     0.0073469   1.35276e-06  -1.11266e-06  -1.40311e-06  -1.17395e-05            -0   3.27226e-06   -1.0071e-05   2.17008e-05
           2.4       3.61283    0.00648196   1.72958e-06  -1.27411e-06  -1.70069e-06   -1.1991e-05            -0   3.94764e-06  -7.74767e-06   2.21211e-05
           2.4       3.76991     0.0055995   1.94813e-06  -1.22229e-06  -1.97263e-06  -9.24592e-06            -0   3.98673e-06  -5.48726e-06   1.70762e-05
           2.4       3.92699    0.00483694   2.10773e-06  -1.07428e-06  -2.21284e-06  -5.51101e-06            -0    3.6121e-06   -3.6121e-06   1.02517e-05
           2.4       4.08407    0.00424946   2.27695e-06   -9.0081e-07  -2.44924e-06  -2.27824e-06            -0   3.02204e-06  -2.19564e-06   4.28885e-06
           2.4       4.24115    0.00383537   2.47407e-06  -7.16414e-07  -2.69705e-06  -1.99003e-07            -0   2.33093e-06  -1.18767e-06    3.7887e-07
           2.4       4.39823    0.00356832   2.67285e-06  -5.08894e-07  -2.93388e-06   6.60014e-07            -0   1.58583e-06  -5.15268e-07  -1.25752e-06
           2.4       4.55531    0.00341945   2.82054e-06  -2.69148e-07  -3.10655e-06   5.62219e-07            -0   8.03596e-07  -1.27277e-07  -1.05773e-06
           2.4       4.71239    0.00336898    2.8676e-06  -6.46077e-09  -3.16231e-06  -4.90722e-08            -0  -4.04645e-10   7.43321e-26   1.19432e-07
           2.4       4.86947    0.00341061   2.79678e-06   2.54925e-07  -3.08228e-06  -6.55608e-07            -0  -8.03312e-07  -1.27232e-07   1.26298e-06
           2.4       5.02655    0.00355234   2.63365e-06   4.92267e-07  -2.89383e-06  -7.44405e-07            -0  -1.58282e-06  -5.14291e-07   1.38164e-06
           2.4       5.18363    0.00381511   2.43196e-06   6.99417e-07  -2.65359e-06     1.173e-07            -0   -2.3246e-06  -1.18445e-06  -3.35957e-07
           2.4       5.34071    0.00422821    2.2434e-06   8.87772e-07  -2.41297e-06   2.19323e-06            -0  -3.01247e-06  -2.18869e-06  -4.28991e-06
           2.4       5.49779    0.00481831   2.09018e-06   1.07009e-06  -2.18965e-06   5.44572e-06            -0  -3.60016e-06  -3.60016e-06  -1.02822e-05
           2.4       5.65487    0.00558819   1.94991e-06   1.23136e-06  -1.96349e-06   9.27752e-06            -0  -3.97578e-06  -5.47219e-06  -1.72214e-05
           2.4       5.81195    0.00648432   1.75023e-06    1.2988e-06  -1.70237e-06    1.2226e-05            -0  -3.94414e-06   -7.7408e-06  -2.25566e-05
           2.4       5.96903    0.00736905   1.38611e-06   1.14927e-06  -1.40944e-06   1.22073e-05            -0  -3.28013e-06  -1.00952e-05  -2.24893e-05
           2.4       6.12611    0.00803475   7.88253e-07   6.96845e-07  -1.15701e-06   7.87336e-06            -0  -1.89244e-06  -1.19484e-05  -1.44165e-05
           2.6             0    0.00494268   6.61704e-09   7.20053e-09  -5.50047e-07   1.42161e-07            -0            -0   -7.9798e-06  -8.60656e-08
           2.6       0.15708    0.00477749  -5.00271e-07  -4.52727e-07  -6.21547e-07  -5.04793e-06            -0   1.18916e-06  -7.50805e-06   9.53018e-06
           2.6      0.314159     0.0043408  -8.83014e-07  -7.51834e-07   -7.9556e-07   -7.9918e-06            -0   2.04074e-06  -6.28074e-06   1.48637e-05
           2.6      0.471239    0.00376806  -1.10382e-06  -8.43014e-07  -9.91261e-07   -8.0028e-06            -0   2.41651e-06  -4.74267e-06   1.47538e-05
           2.6      0.628319    0.00319735  -1.21203e-06  -7.89538e-07  -1.15714e-06  -6.03802e-06            -0   2.39271e-06  -3.29328e-06   1.11193e-05
           2.6      0.785398    0.00271576  -1.28006e-06  -6.77498e-07  -1.29241e-06   -3.5226e-06            -0   2.12844e-06  -2.12844e-06   6.56649e-06
           2.6      0.942478    0.00235307  -1.35681e-06  -5.55905e-07  -1.42111e-06  -1.41371e-06            -0     1.753e-06  -1.27363e-06   2.72197e-06
           2.6       1.09956    0.00210308  -1.45813e-06  -4.34533e-07   -1.5594e-06   -8.0787e-08            -0   1.33556e-06  -6.80504e-07     2.234e-07
           2.6       1.25664    0.00194583  -1.57089e-06  -3.04972e-07  -1.69829e-06   4.64356e-07            -0   9.00991e-07   -2.9275e-07  -8.37363e-07
           2.6       1.41372    0.00186127  -1.66269e-06  -1.59425e-07  -1.80661e-06   4.00809e-07            -0   4.54026e-07  -7.19106e-08  -7.40185e-07
           2.6        1.5708    0.00183589  -1.70014e-06  -9.03759e-10  -1.85006e-06   1.00882e-08            -0  -1.99958e-09   1.22439e-25  -1.76324e-08
           2.6       1.72788    0.00186496  -1.66847e-06   1.57631e-07  -1.81326e-06   -3.8635e-07            -0  -4.58392e-07  -7.26021e-08   7.10891e-07
           2.6       1.88496    0.00195303  -1.58018e-06   3.02909e-07  -1.70959e-06  -4.64253e-07            -0  -9.06179e-07  -2.94435e-07   8.21321e-07
           2.6       2.04204    0.00211335  -1.46721e-06   4.31301e-07  -1.57214e-06   6.50245e-08            -0  -1.34158e-06  -6.83568e-07  -2.29148e-07
           2.6       2.19911    0.00236535  -1.36179e-06   5.50221e-07  -1.43194e-06   1.38293e-06            -0  -1.75928e-06  -1.27819e-06  -2.71458e-06
           2.6       2.35619    0.00272763  -1.27818e-06   6.68084e-07  -1.29893e-06   3.46397e-06            -0   -2.1327e-06   -2.1327e-06  -6.49707e-06
           2.6       2.51327    0.00320425  -1.20276e-06   7.75685e-07  -1.15906e-06   5.92293e-06            -0  -2.39018e-06  -3.28979e-06  -1.08886e-05
           2.6       2.67035    0.00376394  -1.08976e-06   8.26108e-07  -9.90734e-07   7.82809e-06            -0  -2.40351e-06  -4.71716e-06  -1.43147e-05
           2.6       2.82743    0.00432135  -8.70372e-07   7.37381e-07  -7.95521e-07   7.83702e-06            -0   -2.0214e-06  -6.22122e-06  -1.43715e-05
           2.6       2.98451     0.0047447  -4.97299e-07   4.49267e-07  -6.22725e-07    5.0546e-06            -0  -1.17543e-06  -7.42135e-06  -9.31413e-06
           2.6       3.14159    0.00490588  -4.89836e-09   5.33029e-09  -5.50179e-07   9.63794e-08            -0  -9.66803e-22  -7.89455e-06  -1.77363e-07
           2.6       3.29867    0.00474939   4.89012e-07  -4.40762e-07  -6.18772e-07  -4.92173e-06            -0   1.17896e-06  -7.44364e-06   9.10454e-06
           2.6       3.45575    0.00432688   8.65213e-07  -7.32947e-07     -7.91e-07  -7.81772e-06            -0   2.03004e-06  -6.24782e-06    1.4425e-05
           2.6       3.61283    0.00376686   1.08719e-06  -8.24127e-07  -9.88468e-07   -7.8702e-06            -0   2.41141e-06  -4.73267e-06    1.4476e-05
           2.6       3.76991    0.00320453   1.20213e-06  -7.74477e-07  -1.15954e-06  -5.95708e-06            -0   2.39292e-06  -3.29358e-06   1.09654e-05
           2.6       3.92699    0.00272757   1.28028e-06  -6.68037e-07  -1.30221e-06   -3.4758e-06            -0   2.13196e-06  -2.13196e-06   6.45488e-06
           2.6       4.08407    0.00236698   1.36824e-06  -5.52419e-07  -1.43901e-06  -1.39454e-06            -0   1.75866e-06  -1.27774e-06   2.63272e-06
           2.6       4.24115    0.00211713    1.4786e-06  -4.35721e-07  -1.58379e-06  -8.98136e-08            -0   1.34226e-06  -6.83914e-07    1.7783e-07
           2.6       4.39823    0.00195819   1.59491e-06  -3.08351e-07  -1.72468e-06   4.32427e-07            -0    9.0704e-07  -2.94715e-07  -8.24322e-07
           2.6       4.55531    0.00187035    1.6832e-06  -1.62856e-07  -1.82866e-06     3.583e-07            -0   4.58217e-07  -7.25745e-08   -6.7652e-07
           2.6       4.71239    0.00184059   1.71132e-06  -3.84441e-09  -1.86223e-06  -2.96631e-08            -0   4.41227e-10   -8.1052e-26   7.30392e-08
           2.6       4.86947    0.00186485   1.66809e-06    1.5429e-07  -1.81338e-06   -4.1427e-07            -0   -4.5664e-07  -7.23247e-08   8.01422e-07
           2.6       5.02655    0.00194824   1.57008e-06   2.98157e-07  -1.69957e-06  -4.81782e-07            -0  -9.03821e-07  -2.93669e-07   8.98037e-07
           2.6       5.18363    0.00210452   1.45207e-06   4.25219e-07  -1.55675e-06   4.30081e-08            -0  -1.33724e-06  -6.81358e-07  -1.55127e-07
           2.6       5.34071    0.00235378   1.34734e-06   5.44401e-07  -1.41673e-06   1.34547e-06            -0  -1.75207e-06  -1.27295e-06  -2.63668e-06
           2.6       5.49779    0.00271604   1.26971e-06   6.65626e-07  -1.28835e-06   3.43791e-06            -0  -2.12429e-06  -2.12429e-06  -6.47539e-06
           2.6       5.65487    0.00319768   1.20405e-06   7.80579e-07   -1.1547e-06   5.98038e-06            -0  -2.38612e-06  -3.28421e-06  -1.10586e-05
           2.6       5.81195    0.00376896   1.10147e-06   8.40521e-07  -9.90511e-07   8.02803e-06            -0  -2.40966e-06  -4.72922e-06  -1.47637e-05
           2.6       5.96903    0.00434229   8.87938e-07   7.57421e-07  -7.95705e-07   8.13392e-06            -0  -2.03609e-06  -6.26645e-06  -1.49574e-05
           2.6       6.12611    0.00477873   5.11211e-07   4.64744e-07  -6.21779e-07   5.29206e-06            -0  -1.18767e-06  -7.49863e-06  -9.68297e-06
           2.8             0    0.00290875   4.13739e-09   4.45374e-09  -2.78745e-07   8.86751e-08            -0            -0   -4.9396e-06  -4.84534e-08
           2.8       0.15708    0.00280219  -3.18016e-07  -2.94752e-07  -3.27355e-07  -3.31041e-06            -0   7.33226e-07  -4.62941e-06   6.24307e-06
           2.8      0.314159    0.00252246  -5.54369e-07  -4.83246e-07  -4.43867e-07   -5.1876e-06            -0   1.24459e-06  -3.83045e-06   9.62694e-06
           2.8      0.471239    0.00215996  -6.81004e-07  -5.32026e-07  -5.70575e-07  -5.11629e-06            -0   1.45062e-06  -2.84701e-06   9.39885e-06
           2.8      0.628319    0.00180457  -7.34013e-07  -4.88223e-07   -6.7228e-07  -3.78799e-06            -0   1.41118e-06  -1.94232e-06   6.94925e-06
           2.8      0.785398    0.00151018   -7.6284e-07  -4.11228e-07  -7.50079e-07  -2.16319e-06            -0    1.2344e-06   -1.2344e-06   4.02685e-06
           2.8      0.942478    0.00129252   -7.9939e-07  -3.32686e-07  -8.21942e-07  -8.42077e-07            -0   1.00224e-06  -7.28171e-07   1.63094e-06
           2.8       1.09956    0.00114497  -8.53872e-07  -2.57773e-07  -9.00256e-07   -2.7745e-08            -0    7.5533e-07   -3.8486e-07   1.03565e-07
           2.8       1.25664    0.00105338  -9.18203e-07  -1.80166e-07  -9.80737e-07    2.9472e-07            -0    5.0596e-07  -1.64397e-07  -5.29905e-07
           2.8       1.41372    0.00100458   -9.7198e-07  -9.40433e-08  -1.04445e-06   2.47603e-07            -0    2.5413e-07  -4.02503e-08  -4.56909e-07
           2.8        1.5708   0.000989988  -9.94151e-07  -4.86418e-10  -1.07017e-06   5.90957e-09            -0  -8.40242e-10     5.145e-26  -9.37861e-09
           2.8       1.72788    0.00100671  -9.75484e-07   9.30955e-08  -1.04842e-06  -2.39265e-07            -0  -2.56098e-07  -4.05619e-08   4.41529e-07
           2.8       1.88496    0.00105757  -9.23877e-07   1.79087e-07  -9.87508e-07  -2.95221e-07            -0  -5.08544e-07  -1.65236e-07   5.22202e-07
           2.8       2.04204    0.00115099  -8.59471e-07   2.56006e-07  -9.07921e-07   1.76049e-08            -0  -7.58499e-07  -3.86475e-07  -1.05695e-07
           2.8       2.19911    0.00129981  -8.02504e-07   3.29428e-07  -8.28452e-07   8.23418e-07            -0  -1.00567e-06   -7.3066e-07  -1.62711e-06
           2.8       2.35619     0.0015173  -7.61704e-07   4.05655e-07  -7.53922e-07   2.12792e-06            -0  -1.23671e-06  -1.23671e-06  -3.98708e-06
           2.8       2.51327    0.00180867  -7.28179e-07    4.7975e-07  -6.73256e-07   3.71558e-06            -0  -1.40928e-06   -1.9397e-06  -6.80674e-06
           2.8       2.67035    0.00215705  -6.71926e-07   5.21273e-07  -5.70155e-07   5.00051e-06            -0  -1.44178e-06  -2.82966e-06  -9.11483e-06
           2.8       2.82743     0.0025095   -5.4591e-07     4.736e-07  -4.44089e-07   5.07859e-06            -0   -1.2313e-06  -3.78956e-06  -9.29675e-06
           2.8       2.98451    0.00278029  -3.15688e-07   2.92007e-07  -3.28662e-07   3.30572e-06            -0  -7.23671e-07  -4.56908e-06  -6.08924e-06
           2.8       3.14159    0.00288411   -3.1761e-09   3.41895e-09  -2.79348e-07   6.38132e-08            -0  -5.97597e-22  -4.87975e-06  -1.19735e-07
           2.8       3.29867    0.00278363   3.10353e-07  -2.86645e-07  -3.25808e-07  -3.21933e-06            -0   7.26171e-07  -4.58486e-06   5.95003e-06
           2.8       3.45575    0.00251345   5.42638e-07  -4.70941e-07  -4.40875e-07  -5.06893e-06            -0   1.23736e-06  -3.80819e-06    9.3369e-06
           2.8       3.61283    0.00215921   6.70277e-07  -5.20089e-07  -5.68567e-07  -5.02964e-06            -0   1.44723e-06  -2.84035e-06   9.22471e-06
           2.8       3.76991    0.00180905   7.27675e-07  -4.78906e-07  -6.73496e-07  -3.73647e-06            -0   1.41118e-06  -1.94233e-06   6.85723e-06
           2.8       3.92699    0.00151745   7.62889e-07  -4.05493e-07  -7.55887e-07  -2.13299e-06            -0   1.23641e-06  -1.23641e-06   3.95939e-06
           2.8       4.08407    0.00130104   8.06452e-07  -3.30704e-07  -8.32778e-07  -8.28563e-07            -0   1.00563e-06  -7.30635e-07   1.57527e-06
           2.8       4.24115    0.00115357   8.66597e-07  -2.58689e-07  -9.15163e-07  -3.14632e-08            -0   7.59434e-07  -3.86951e-07   7.37896e-08
           2.8       4.39823    0.00106097    9.3319e-07  -1.82383e-07  -9.96979e-07   2.76873e-07            -0   5.09677e-07  -1.65604e-07   -5.2441e-07
           2.8       4.55531    0.00101021   9.84845e-07  -9.61967e-08  -1.05813e-06   2.23007e-07            -0   2.56653e-07  -4.06499e-08  -4.20836e-07
           2.8       4.71239   0.000993011   1.00129e-06   -2.2499e-09  -1.07785e-06  -1.75317e-08            -0   6.03249e-10  -1.10815e-25   4.35679e-08
           2.8       4.86947    0.00100686   9.75485e-07   9.11275e-08  -1.04873e-06  -2.55829e-07            -0  -2.55004e-07  -4.03887e-08   4.95002e-07
           2.8       5.02655    0.00105492   9.17835e-07   1.76252e-07  -9.81592e-07  -3.05143e-07            -0  -5.07037e-07  -1.64746e-07    5.6717e-07
           2.8       5.18363     0.0011459   8.50272e-07   2.52331e-07  -8.98679e-07   5.19949e-09            -0  -7.55839e-07  -3.85119e-07  -6.21717e-08
           2.8       5.34071    0.00129303   7.93702e-07   3.25872e-07  -8.19324e-07   8.00779e-07            -0  -1.00132e-06  -7.27503e-07   -1.5794e-06
           2.8       5.49779    0.00151047   7.56628e-07   4.04134e-07  -7.47716e-07   2.11138e-06            -0  -1.23167e-06  -1.23167e-06  -3.97271e-06
           2.8       5.65487    0.00180497   7.29289e-07   4.82888e-07  -6.70972e-07   3.75265e-06            -0  -1.40711e-06  -1.93672e-06  -6.91564e-06
           2.8       5.81195    0.00216083   6.79807e-07   5.30696e-07  -5.70346e-07   5.13255e-06            -0  -1.44647e-06  -2.83886e-06  -9.40983e-06
           2.8       5.96903    0.00252378   5.57672e-07   4.86894e-07  -4.44148e-07   5.27683e-06            -0   -1.2418e-06  -3.82187e-06  -9.68653e-06
           2.8       6.12611    0.00280325   3.24944e-07   3.02264e-07  -3.27595e-07   3.46297e-06            -0  -7.32334e-07  -4.62378e-06  -6.33208e-06
             3             0    0.00169232   2.52495e-09    2.6939e-09  -1.36965e-07   5.41983e-08            -0            -0  -3.01351e-06  -2.61969e-08
             3       0.15708    0.00162492  -1.98826e-07  -1.87969e-07  -1.69244e-07   -2.1234e-06            -0   4.45571e-07  -2.81323e-06   4.00082e-06
             3      0.314159    0.00144921  -3.42362e-07  -3.04309e-07  -2.45475e-07  -3.29435e-06            -0   7.48085e-07  -2.30237e-06   6.10072e-06
             3      0.471239    0.00122415  -4.13384e-07  -3.29031e-07  -3.25727e-07  -3.20042e-06            -0   8.58248e-07  -1.68441e-06   5.85914e-06
             3      0.628319    0.00100703  -4.37448e-07   -2.9592e-07  -3.86732e-07  -2.32513e-06            -0   8.20343e-07  -1.12911e-06   4.25056e-06
             3      0.785398   0.000830444  -4.47402e-07  -2.44715e-07  -4.30344e-07  -1.29932e-06            -0   7.05678e-07  -7.05678e-07   2.41768e-06
             3      0.942478   0.000702223  -4.63469e-07  -1.95212e-07  -4.69382e-07  -4.89732e-07            -0   5.64856e-07  -4.10392e-07   9.57209e-07
             3       1.09956   0.000616689   -4.9199e-07  -1.49927e-07   -5.1273e-07  -2.94962e-09            -0   4.21073e-07  -2.14547e-07   4.30678e-08
             3       1.25664   0.000564277  -5.28026e-07  -1.04353e-07  -5.58444e-07   1.83321e-07            -0   2.80034e-07  -9.09885e-08  -3.27474e-07
             3       1.41372   0.000536582  -5.58967e-07  -5.43912e-08  -5.95189e-07   1.49927e-07            -0   1.40183e-07  -2.22028e-08   -2.7595e-07
             3        1.5708   0.000528337   -5.7185e-07  -2.60828e-10  -6.10114e-07   3.40893e-09            -0  -3.10902e-10   1.90372e-26  -4.92511e-09
             3       1.72788     0.0005378  -5.61046e-07   5.38939e-08  -5.97513e-07  -1.45175e-07            -0  -1.41015e-07  -2.23346e-08   2.67943e-07
             3       1.88496   0.000566675  -5.31419e-07   1.03796e-07  -5.62431e-07  -1.83892e-07            -0  -2.81302e-07  -9.14007e-08   3.23822e-07
             3       2.04204   0.000620161  -4.95377e-07   1.48972e-07  -5.17272e-07  -3.38446e-09            -0  -4.22729e-07  -2.15391e-07  -4.36933e-08
             3       2.19911   0.000706469  -4.65389e-07    1.9337e-07  -4.73253e-07   4.78661e-07            -0  -5.66704e-07  -4.11735e-07  -9.55323e-07
             3       2.35619   0.000834645  -4.46744e-07   2.41471e-07  -4.32596e-07   1.27859e-06            -0  -7.06929e-07  -7.06929e-07   -2.3954e-06
             3       2.51327    0.00100945  -4.33865e-07   2.90835e-07  -3.87227e-07    2.2807e-06            -0   -8.1902e-07  -1.12728e-06  -4.16446e-06
             3       2.67035     0.0012222  -4.07662e-07   3.22326e-07  -3.25436e-07   3.12582e-06            -0  -8.52436e-07    -1.673e-06  -5.67974e-06
             3       2.82743    0.00144082  -3.36836e-07    2.9801e-07  -2.45783e-07   3.22022e-06            -0  -7.39223e-07  -2.27509e-06  -5.88481e-06
             3       2.98451    0.00161068  -1.97088e-07   1.85904e-07  -1.70426e-07   2.11503e-06            -0  -4.39109e-07  -2.77243e-06  -3.89469e-06
             3       3.14159    0.00167625  -2.00988e-09   2.14436e-09   -1.3769e-07   4.12954e-08            -0  -3.64048e-22  -2.97267e-06  -7.86637e-08
             3       3.29867    0.00161297   1.93739e-07  -1.82602e-07  -1.68433e-07  -2.06009e-06            -0   4.40825e-07  -2.78326e-06   3.80464e-06
             3       3.45575    0.00144352   3.34817e-07  -2.96462e-07  -2.43575e-07  -3.21584e-06            -0   7.43328e-07  -2.28773e-06   5.91356e-06
             3       3.61283    0.00122371   4.06636e-07  -3.21643e-07  -3.24367e-07  -3.14537e-06            -0   8.56063e-07  -1.68012e-06   5.75231e-06
             3       3.76991    0.00100978   4.33505e-07  -2.90272e-07  -3.87349e-07  -2.29327e-06            -0   8.20279e-07  -1.12902e-06   4.19668e-06
             3       3.92699   0.000834834   4.47404e-07  -2.41303e-07   -4.3376e-07  -1.28046e-06            -0   7.06812e-07  -7.06812e-07   2.37775e-06
             3       4.08407   0.000707334   4.67764e-07  -1.94104e-07  -4.75852e-07   -4.8074e-07            -0   5.66851e-07  -4.11842e-07   9.23392e-07
             3       4.24115   0.000621841   4.99747e-07  -1.50576e-07  -5.21688e-07  -4.24955e-09            -0   4.23546e-07  -2.15807e-07   2.43564e-08
             3       4.39823   0.000568836   5.37178e-07  -1.05759e-07  -5.68254e-07   1.73518e-07            -0   2.82274e-07  -9.17163e-08  -3.25405e-07
             3       4.55531    0.00053999   5.66861e-07  -5.57093e-08  -6.03508e-07    1.3595e-07            -0   1.41668e-07   -2.2438e-08  -2.55837e-07
             3       4.71239   0.000530217   5.76302e-07  -1.29846e-09  -6.14864e-07  -1.01718e-08            -0   5.20223e-10  -9.55635e-26   2.54665e-08
             3       4.86947   0.000537996   5.61182e-07   5.27533e-08  -5.97841e-07  -1.54857e-07            -0  -1.40346e-07  -2.22287e-08   2.99006e-07
             3       5.02655   0.000565232   5.27876e-07   1.02132e-07  -5.58997e-07  -1.89433e-07            -0  -2.80354e-07  -9.10925e-08   3.49736e-07
             3       5.18363   0.000617276   4.89889e-07   1.46792e-07  -5.11811e-07  -1.02365e-08            -0  -4.21122e-07  -2.14572e-07  -1.85942e-08
             3       5.34071   0.000702559   4.60116e-07   1.91239e-07  -4.67848e-07   4.65247e-07            -0  -5.64133e-07  -4.09867e-07  -9.26703e-07
             3       5.49779   0.000830674   4.43742e-07   2.40547e-07   -4.2899e-07   1.26832e-06            -0  -7.03958e-07  -7.03958e-07  -2.38613e-06
             3       5.65487    0.00100738   4.34711e-07   2.92805e-07  -3.86051e-07   2.30403e-06            -0  -8.17903e-07  -1.12575e-06   -4.2326e-06
             3       5.81195    0.00122486   4.12821e-07   3.28361e-07  -3.25717e-07   3.21089e-06            -0  -8.55813e-07  -1.67963e-06  -5.86893e-06
             3       5.96903    0.00145025   3.44529e-07    3.0665e-07   -2.4575e-07   3.34948e-06            -0  -7.46471e-07   -2.2974e-06  -6.13807e-06
             3       6.12611    0.00162575   2.03114e-07    1.9257e-07  -1.69441e-07   2.21692e-06            -0  -4.45059e-07  -2.80999e-06  -4.05123e-06


==> anc/Figure2_sigma0.dat <==
             0             0       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       0.15708       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0      0.314159       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0      0.471239       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0      0.628319       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0      0.785398       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0      0.942478       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       1.09956       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       1.25664       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       1.41372       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0        1.5708       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       1.72788       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       1.88496       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.04204       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.19911       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.35619       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.51327       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.67035       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.82743       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       2.98451       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.14159       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.29867       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.45575       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.61283       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.76991       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       3.92699       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.08407       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.24115       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.39823       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.55531       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.71239       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       4.86947       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.02655       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.18363       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.34071       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.49779       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.65487       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.81195       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       5.96903       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
             0       6.12611       2.05088    1.6259e-09   0.000122326   2.28765e-07  -4.21861e-12  -1.08907e-07  -2.14647e-10
           0.2             0       2.01672  -5.80524e-09   0.000126468   5.02981e-07   4.82175e-10   3.60964e-05    -2.715e-07
           0.2       0.15708       2.01637  -4.43211e-07   0.000126519  -5.19171e-06  -6.64134e-06   3.52001e-05   3.83157e-06
           0.2      0.314159       2.01533  -8.33233e-07    0.00012666   -1.0388e-05  -1.26169e-05   3.26194e-05   7.70499e-06
           0.2      0.471239       2.01372   -1.1366e-06   0.000126883  -1.46078e-05  -1.73301e-05   2.86114e-05    1.1093e-05
           0.2      0.628319       2.01171  -1.32237e-06    0.00012717  -1.74287e-05  -2.03119e-05   2.35735e-05   1.37299e-05
           0.2      0.785398        2.0095    -1.371e-06   0.000127499  -1.85264e-05  -2.12658e-05   1.80015e-05   1.53655e-05
           0.2      0.942478       2.00733  -1.27632e-06   0.000127841  -1.77224e-05  -2.00965e-05   1.24392e-05   1.58092e-05
           0.2       1.09956       2.00538  -1.04631e-06   0.000128165  -1.50278e-05   -1.6917e-05   7.42447e-06   1.49807e-05
           0.2       1.25664       2.00386  -7.02403e-07   0.000128437   -1.0667e-05  -1.20366e-05    3.4376e-06   1.29491e-05
           0.2       1.41372       2.00289  -2.77457e-07   0.000128631  -5.06904e-06  -5.92992e-06   8.56765e-07   9.94395e-06
           0.2        1.5708       2.00256   1.87419e-07   0.000128725   1.17445e-06   8.09134e-07  -7.63892e-08   6.33117e-06
           0.2       1.72788        2.0029   6.46917e-07   0.000128713   7.38367e-06   7.52497e-06   7.21675e-07   2.55675e-06
           0.2       1.88496       2.00388   1.05599e-06   0.000128598   1.28816e-05   1.35632e-05   3.16911e-06  -9.28716e-07
           0.2       2.04204       2.00542    1.3743e-06   0.000128398   1.70849e-05   1.83333e-05    7.0261e-06  -3.74568e-06
           0.2       2.19911       2.00737   1.57024e-06   0.000128139   1.95766e-05   2.13659e-05   1.19165e-05  -5.64238e-06
           0.2       2.35619       2.00956   1.62407e-06   0.000127851   2.01472e-05   2.23582e-05   1.73624e-05  -6.51981e-06
           0.2       2.51327       2.01178   1.52989e-06   0.000127566   1.88012e-05   2.12042e-05   2.28287e-05  -6.42163e-06
           0.2       2.67035       2.01379   1.29608e-06   0.000127314   1.57306e-05   1.80067e-05   2.77744e-05  -5.49678e-06
           0.2       2.82743       2.01541   9.44481e-07   0.000127116   1.12704e-05   1.30687e-05    3.1707e-05  -3.95021e-06
           0.2       2.98451       2.01644   5.08075e-07   0.000126991   5.84838e-06   6.86552e-06   3.42319e-05   -1.9998e-06
           0.2       3.14159       2.01678   2.78339e-08   0.000126947  -5.74859e-08  -1.46226e-09   3.50949e-05   1.47819e-07
           0.2       3.29867        2.0164  -4.51178e-07   0.000126989  -5.94977e-06  -6.86438e-06   3.42088e-05   2.29884e-06
           0.2       3.45575       2.01533  -8.83985e-07   0.000127113   -1.1333e-05  -1.30557e-05    3.1663e-05   4.25909e-06
           0.2       3.61283       2.01368  -1.22988e-06   0.000127309  -1.57344e-05  -1.79754e-05   2.77141e-05   5.82074e-06
           0.2       3.76991       2.01163  -1.45628e-06   0.000127562  -1.87335e-05  -2.11498e-05    2.2758e-05   6.76373e-06
           0.2       3.92699       2.00939  -1.54196e-06   0.000127846  -2.00026e-05  -2.22784e-05   1.72885e-05   6.87978e-06
           0.2       4.08407       2.00719  -1.47922e-06   0.000128133  -1.93553e-05  -2.12611e-05   1.18467e-05    6.0158e-06
           0.2       4.24115       2.00523  -1.27484e-06   0.000128392  -1.67902e-05  -1.82062e-05   6.96728e-06   4.12338e-06
           0.2       4.39823       2.00369  -9.49496e-07   0.000128591  -1.25166e-05  -1.34192e-05   3.12695e-06   1.29674e-06
           0.2       4.55531       2.00271  -5.35789e-07   0.000128703  -6.94972e-06  -7.37105e-06   7.00055e-07  -2.21663e-06
           0.2       4.71239       2.00238  -7.49999e-08   0.000128713  -6.69958e-07  -6.53354e-07  -7.57824e-08  -6.04033e-06
           0.2       4.86947       2.00272   3.87046e-07   0.000128615   5.64762e-06   6.07936e-06   8.78946e-07  -9.72503e-06
           0.2       5.02655       2.00371   8.04584e-07   0.000128418    1.1323e-05   1.21723e-05   3.47849e-06  -1.28233e-05
           0.2       5.18363       2.00524   1.13652e-06   0.000128142   1.57622e-05   1.70333e-05   7.47941e-06  -1.49645e-05
           0.2       5.34071        2.0072   1.35058e-06   0.000127817   1.85311e-05   2.01899e-05   1.25023e-05  -1.59117e-05
           0.2       5.49779        2.0094   1.42654e-06   0.000127474   1.94007e-05   2.13353e-05   1.80663e-05  -1.55865e-05
           0.2       5.65487       2.01162   1.35819e-06   0.000127146   1.83556e-05   2.03587e-05   2.36338e-05  -1.40595e-05
           0.2       5.81195       2.01365   1.15382e-06   0.000126862   1.55726e-05   1.73577e-05   2.86617e-05  -1.15134e-05
           0.2       5.96903       2.01529   8.35177e-07   0.000126646    1.1377e-05   1.26299e-05   3.26554e-05  -8.19291e-06
           0.2       6.12611       2.01635   4.35106e-07   0.000126511    6.1937e-06   6.64535e-06   3.52188e-05  -4.36074e-06
           0.4             0        1.9113  -1.27106e-08   0.000132972   3.02207e-07    2.6807e-09   0.000122859   -3.8483e-07
           0.4       0.15708       1.90955  -1.15664e-06   0.000133074  -1.14574e-05  -2.33633e-05   0.000119719   3.62961e-06
           0.4      0.314159       1.90447  -2.18345e-06   0.000133359   -2.2951e-05  -4.43303e-05   0.000110688   8.71532e-06
           0.4      0.471239        1.8967  -2.99783e-06    0.00013384  -3.36085e-05  -6.07807e-05    9.6743e-05   1.53028e-05
           0.4      0.628319       1.88721  -3.51829e-06   0.000134519  -4.23367e-05  -7.11011e-05   7.93607e-05   2.28131e-05
           0.4      0.785398       1.87705  -3.68654e-06   0.000135373  -4.76674e-05  -7.43286e-05    6.0321e-05   2.97679e-05
           0.4      0.942478       1.86728  -3.47705e-06    0.00013634  -4.81672e-05  -7.02124e-05   4.15044e-05   3.43043e-05
           0.4       1.09956       1.85878  -2.90331e-06   0.000137317  -4.29398e-05  -5.92051e-05   2.47044e-05   3.48619e-05
           0.4       1.25664       1.85224  -2.01817e-06   0.000138174  -3.20226e-05  -4.24007e-05   1.14737e-05   3.07726e-05
           0.4       1.41372       1.84813  -9.08307e-07   0.000138786  -1.65366e-05  -2.14277e-05   3.00551e-06   2.25482e-05
           0.4        1.5708       1.84671   3.15416e-07   0.000139057   1.46042e-06   1.69968e-06   4.96167e-08   1.17827e-05
           0.4       1.72788       1.84808   1.52976e-06   0.000138948   1.93752e-05   2.47659e-05     2.861e-06   7.13698e-07
           0.4       1.88496       1.85213   2.61166e-06   0.000138487    3.4624e-05    4.5561e-05   1.11827e-05   -8.4142e-06
           0.4       2.04204       1.85862   3.45092e-06   0.000137757    4.5177e-05   6.20855e-05   2.42635e-05  -1.39848e-05
           0.4       2.19911       1.86707    3.9625e-06   0.000136881   4.99548e-05   7.27337e-05   4.09091e-05  -1.54456e-05
           0.4       2.35619        1.8768   4.09662e-06   0.000135985   4.89701e-05   7.64382e-05   5.95681e-05  -1.34016e-05
           0.4       2.51327        1.8869   3.84451e-06   0.000135176   4.31722e-05   7.27726e-05   7.84501e-05  -9.32936e-06
           0.4       2.67035       1.89635   3.23786e-06   0.000134521   3.40458e-05   6.20101e-05   9.56811e-05  -4.99755e-06
           0.4       2.82743       1.90407   2.34194e-06   0.000134054   2.31045e-05   4.51291e-05   0.000109489  -1.79561e-06
           0.4       2.98451       1.90911   1.24481e-06   0.000133777   1.14722e-05   2.37508e-05   0.000118409  -2.30232e-07
           0.4       3.14159       1.91083   4.68296e-08   0.000133685  -2.76309e-07  -6.33828e-09    0.00012147   1.89846e-07
           0.4       3.29867         1.909  -1.14713e-06   0.000133775   -1.1959e-05  -2.37505e-05   0.000118333   6.13627e-07
           0.4       3.45575       1.90385  -2.23251e-06   0.000134051  -2.34113e-05  -4.50909e-05   0.000109344   2.19692e-06
           0.4       3.61283       1.89604   -3.1098e-06   0.000134521  -3.41038e-05  -6.19122e-05   9.54808e-05   5.44405e-06
           0.4       3.76991       1.88652  -3.69198e-06   0.000135183  -4.29695e-05  -7.25987e-05    7.8214e-05   9.85324e-06
           0.4       3.92699       1.87637  -3.91491e-06   0.000136002  -4.85462e-05  -7.61792e-05   5.93197e-05   1.40243e-05
           0.4       4.08407       1.86662  -3.74814e-06   0.000136908  -4.93815e-05   -7.2389e-05   4.06733e-05   1.61677e-05
           0.4       4.24115       1.85816  -3.20202e-06   0.000137792  -4.45345e-05  -6.16633e-05   2.40636e-05   1.47877e-05
           0.4       4.39823       1.85169  -2.32859e-06   0.000138525  -3.39771e-05  -4.50782e-05   1.10385e-05   9.26727e-06
           0.4       4.55531       1.84766  -1.21596e-06   0.000138983  -1.87548e-05  -2.42469e-05   2.78592e-06   1.49648e-07
           0.4       4.71239       1.84633    2.1939e-08   0.000139081  -8.55618e-07  -1.17414e-06   4.94988e-08  -1.09625e-05
           0.4       4.86947       1.84778   1.25788e-06   0.000138794   1.71715e-05   2.19276e-05   3.07747e-06  -2.18429e-05
           0.4       5.02655       1.85193   2.36466e-06   0.000138162    3.2746e-05   4.28453e-05   1.16063e-05  -3.02666e-05
           0.4       5.18363       1.85849   3.22854e-06   0.000137284   4.37923e-05   5.95719e-05   2.48792e-05   -3.4632e-05
           0.4       5.34071       1.86702   3.76204e-06    0.00013629   4.91459e-05   7.04904e-05   4.16987e-05  -3.43913e-05
           0.4       5.49779       1.87682   3.91463e-06   0.000135312   4.87179e-05   7.45197e-05   6.05122e-05  -3.01558e-05
           0.4       5.65487         1.887    3.6787e-06   0.000134453   4.33703e-05   7.12183e-05   7.95294e-05    -2.343e-05
           0.4       5.81195       1.89654   3.08878e-06    0.00013378   3.45388e-05   6.08433e-05   9.68761e-05  -1.60485e-05
           0.4       5.96903       1.90435   2.21393e-06   0.000133313   2.37335e-05   4.43585e-05   0.000110778   -9.5009e-06
           0.4       6.12611       1.90949   1.14587e-06   0.000133049   1.21121e-05   2.33739e-05   0.000119764  -4.40806e-06
           0.6             0       1.72752  -4.31125e-08   0.000130329  -6.21378e-07   1.48525e-08   0.000213578   5.62856e-08
           0.6       0.15708       1.72317  -1.16896e-06   0.000130383  -2.23289e-06  -4.20763e-05   0.000207823  -1.69791e-05
           0.6      0.314159        1.7107  -2.21931e-06   0.000130534  -7.29158e-06  -7.95562e-05   0.000191327  -2.64739e-05
           0.6      0.471239       1.69195  -3.12472e-06   0.000130882   -1.7467e-05  -0.000108502   0.000166148  -2.40324e-05
           0.6      0.628319       1.66953  -3.78432e-06   0.000131539  -3.13854e-05  -0.000126169   0.000135251  -1.03188e-05
           0.6      0.785398       1.64616  -4.08937e-06   0.000132564  -4.51331e-05  -0.000131157    0.00010199   9.57123e-06
           0.6      0.942478       1.62429  -3.96131e-06   0.000133915  -5.38764e-05  -0.000123348   6.96682e-05   2.84746e-05
           0.6       1.09956       1.60576   -3.3812e-06   0.000135427  -5.37447e-05  -0.000103739   4.12329e-05   3.99895e-05
           0.6       1.25664       1.59182  -2.39791e-06   0.000136846  -4.32199e-05  -7.42956e-05   1.91029e-05   4.06588e-05
           0.6       1.41372       1.58318  -1.11721e-06   0.000137891  -2.36571e-05  -3.77996e-05   5.07371e-06   3.09278e-05
           0.6        1.5708        1.5802   3.17523e-07   0.000138344   1.08802e-06   2.33848e-06   2.52662e-07   1.47756e-05
           0.6       1.72788       1.58296   1.74466e-06   0.000138113   2.57284e-05    4.2366e-05   5.01258e-06  -1.74455e-06
           0.6       1.88496       1.59138   3.00151e-06   0.000137265    4.4991e-05   7.85435e-05    1.8974e-05  -1.25814e-05
           0.6       2.04204        1.6051   3.94236e-06   0.000136001    5.5061e-05   0.000107498   4.10225e-05  -1.37601e-05
           0.6       2.19911       1.62338   4.45956e-06   0.000134591   5.46407e-05     0.0001265   6.93547e-05  -4.82315e-06
           0.6       2.35619       1.64499    4.5049e-06   0.000133287   4.53076e-05    0.00013365   0.000101545   1.08423e-05
           0.6       2.51327       1.66807   4.10187e-06   0.000132264   3.09823e-05   0.000128014   0.000134647   2.69992e-05
           0.6       2.67035       1.69021   3.33788e-06   0.000131582   1.65469e-05   0.000109762   0.000165368   3.67188e-05
           0.6       2.82743        1.7087   2.33405e-06   0.000131201   5.99002e-06   8.03225e-05   0.000190373   3.51022e-05
           0.6       2.98451         1.721   1.20505e-06   0.000131031   8.01688e-07   4.24357e-05   0.000206725     2.153e-05
           0.6       3.14159       1.72526   3.22682e-08   0.000130984  -5.65913e-07  -7.77931e-09   0.000212382    2.8955e-07
           0.6       3.29867       1.72083    -1.133e-06   0.000131027   -1.7583e-06  -4.24342e-05   0.000206614  -2.10143e-05
           0.6       3.45575       1.70837  -2.24079e-06   0.000131199  -6.48334e-06  -8.02692e-05   0.000190159  -3.47057e-05
           0.6       3.61283       1.68973  -3.21276e-06    0.00013159  -1.64405e-05  -0.000109623   0.000165065  -3.63572e-05
           0.6       3.76991       1.66748  -3.93699e-06   0.000132292  -3.03047e-05  -0.000127759   0.000134282  -2.65172e-05
           0.6       3.92699       1.64433  -4.29359e-06   0.000133343  -4.42055e-05  -0.000133263   0.000101154  -1.01418e-05
           0.6       4.08407        1.6227  -4.19538e-06   0.000134676  -5.33172e-05  -0.000125974   6.89792e-05     5.721e-06
           0.6       4.24115       1.60444  -3.61953e-06   0.000136111  -5.37249e-05  -0.000106841   4.07013e-05   1.47607e-05
           0.6       4.39823       1.59077  -2.61654e-06   0.000137387  -4.38146e-05  -7.77764e-05   1.87398e-05   1.36032e-05
           0.6       4.55531       1.58241  -1.29828e-06    0.00013823  -2.48037e-05  -4.15239e-05   4.88902e-06   2.75524e-06
           0.6       4.71239        1.5797   1.83527e-07    0.00013844  -3.93545e-07  -1.47181e-06   2.51449e-07  -1.37976e-05
           0.6       4.86947       1.58274   1.65867e-06   0.000137951   2.42556e-05   3.86285e-05    5.1916e-06  -3.00607e-05
           0.6       5.02655       1.59142   2.95679e-06   0.000136862   4.39127e-05   7.50227e-05   1.93197e-05  -4.00613e-05
           0.6       5.18363       1.60538   3.92579e-06   0.000135399   5.46776e-05   0.000104313   4.15129e-05   -3.9846e-05
           0.6       5.34071       1.62393   4.45371e-06   0.000133849   5.50487e-05   0.000123744   6.99664e-05  -2.88835e-05
           0.6       5.49779       1.64581   4.49141e-06    0.00013247   4.63544e-05   0.000131387   0.000102262  -1.04474e-05
           0.6       5.65487        1.6692   4.06622e-06   0.000131432   3.23301e-05   0.000126274   0.000135466   9.25141e-06
           0.6       5.81195       1.69167    3.2743e-06   0.000130779   1.78162e-05   0.000108539   0.000166294    2.3129e-05
           0.6       5.96903       1.71048   2.24821e-06   0.000130452   6.89965e-06   7.95741e-05   0.000191409    2.5987e-05
           0.6       6.12611       1.72306   1.11319e-06   0.000130337   1.22769e-06   4.21003e-05   0.000207858   1.69151e-05
           0.8             0       1.47002  -8.46659e-08   0.000114249  -1.86099e-06   4.62546e-08   0.000268299   9.74865e-07
           0.8       0.15708       1.46275  -3.73704e-07   0.000114205   2.19717e-05  -5.51074e-05   0.000260507  -5.70586e-05
           0.8      0.314159        1.4421  -7.78336e-07   0.000114079   3.52487e-05   -0.00010357   0.000238314  -9.55204e-05
           0.8      0.471239       1.41156  -1.34579e-06   0.000114058   3.20987e-05  -0.000139992    0.00020501  -0.000103112
           0.8      0.628319       1.37581  -1.97274e-06   0.000114372   1.42261e-05  -0.000161172   0.000165059  -8.12535e-05
           0.8      0.785398        1.3395  -2.46556e-06   0.000115191  -1.06436e-05  -0.000166011   0.000123104    -4.165e-05
           0.8      0.942478       1.30639  -2.64304e-06   0.000116531   -3.2677e-05  -0.000155008   8.32802e-05  -8.41308e-08
           0.8       1.09956       1.27906  -2.41144e-06   0.000118214  -4.38672e-05  -0.000129769    4.8928e-05   2.98581e-05
           0.8       1.25664       1.25892  -1.78246e-06   0.000119898  -4.05067e-05  -9.27746e-05   2.25848e-05   4.08919e-05
           0.8       1.41372       1.24664  -8.49851e-07   0.000121179  -2.38806e-05   -4.7341e-05   6.05345e-06   3.34415e-05
           0.8        1.5708        1.2424   2.44532e-07   0.000121732   5.22339e-07    2.4624e-06   4.29181e-07   1.46436e-05
           0.8       1.72788       1.24624   1.33728e-06    0.00012142   2.48408e-05   5.21095e-05    6.0801e-06  -4.49238e-06
           0.8       1.88496       1.25811   2.26225e-06   0.000120346    4.1227e-05   9.70962e-05   2.26304e-05  -1.29719e-05
           0.8       2.04204       1.27779    2.8708e-06   0.000118813   4.42352e-05   0.000133414   4.89747e-05  -3.71989e-06
           0.8       2.19911       1.30461   3.06193e-06   0.000117211   3.26422e-05   0.000157836   8.32951e-05   2.35881e-05
           0.8       2.35619       1.33712   2.81965e-06   0.000115879   1.01973e-05   0.000167985   0.000123036   6.16519e-05
           0.8       2.51327       1.37275   2.23852e-06   0.000115013  -1.51181e-05    0.00016237   0.000164845   9.71414e-05
           0.8       2.67035       1.40779   1.50669e-06    0.00011462  -3.35462e-05   0.000140592   0.000204599   0.000114823
           0.8       2.82743       1.43768   8.31546e-07   0.000114562  -3.73669e-05   0.000103807   0.000237694   0.000103523
           0.8       2.98451       1.45789    3.3635e-07   0.000114639  -2.46693e-05   5.51964e-05   0.000259724   6.18684e-05
           0.8       3.14159         1.465  -4.24952e-09   0.000114684  -9.24625e-07   5.95099e-09    0.00026744   5.99447e-07
           0.8       3.29867       1.45773  -3.33535e-07   0.000114634   2.31397e-05  -5.51756e-05   0.000259634  -6.09462e-05
           0.8       3.45575       1.43735  -7.98477e-07    0.00011456   3.66464e-05  -0.000103752   0.000237504  -0.000103159
           0.8       3.61283       1.40728  -1.43227e-06   0.000114633   3.37895e-05  -0.000140463   0.000204308  -0.000114775
           0.8       3.76991        1.3721   -2.1173e-06   0.000115058    1.6183e-05  -0.000162128   0.000164472  -9.69142e-05
           0.8       3.92699        1.3364  -2.64654e-06   0.000115967  -8.58766e-06  -0.000167604   0.000122623  -6.09679e-05
           0.8       4.08407       1.30389  -2.82912e-06   0.000117346  -3.07777e-05  -0.000157307   8.28917e-05  -2.25672e-05
           0.8       4.24115       1.27713  -2.56911e-06   0.000118989  -4.23873e-05  -0.000132739   4.86262e-05    4.7604e-06
           0.8       4.39823       1.25754  -1.88469e-06   0.000120542  -3.96407e-05   -9.6283e-05   2.23734e-05   1.38205e-05
           0.8       4.55531       1.24575  -8.81817e-07    0.00012161  -2.36799e-05  -5.11854e-05    5.9424e-06   5.15642e-06
           0.8       4.71239       1.24198   2.84581e-07    0.00012189    2.1573e-07  -1.48204e-06   4.27663e-07  -1.40591e-05
           0.8       4.86947       1.24626   1.44055e-06   0.000121285   2.44037e-05   4.82943e-05   6.18828e-06  -3.29333e-05
           0.8       5.02655       1.25857   2.41206e-06   0.000119941   4.11547e-05   9.36037e-05   2.28332e-05  -4.06544e-05
           0.8       5.18363       1.27871   3.04381e-06   0.000118197   4.49284e-05    0.00013039   4.92432e-05  -3.01932e-05
           0.8       5.34071       1.30603   3.22909e-06   0.000116464   3.41724e-05   0.000155379    8.3599e-05  -1.00092e-06
           0.8       5.49779       1.33912   2.94998e-06   0.000115087   1.22096e-05   0.000166152   0.000123364   3.99888e-05
           0.8       5.65487       1.37543   2.30716e-06   0.000114247   -1.3253e-05   0.000161162    0.00016522   7.95874e-05
           0.8       5.81195       1.41121   1.50466e-06   0.000113932  -3.23928e-05   0.000139938    0.00020507   0.000102184
           0.8       5.96903       1.44182   7.71149e-07   0.000113975  -3.71323e-05   0.000103559   0.000238308   9.58342e-05
           0.8       6.12611        1.4626    2.4757e-07   0.000114146   -2.5179e-05   5.51671e-05   0.000260485   5.85347e-05
             1             0       1.16959  -1.11142e-07   8.94669e-05  -2.78654e-06   9.05111e-08   0.000274607   1.83955e-06
             1       0.15708        1.1603   6.53546e-07   8.93684e-05   4.75363e-05  -5.91202e-05   0.000265891  -9.78864e-05
             1      0.314159       1.13416   1.05073e-06   8.90809e-05   7.97468e-05  -0.000110202    0.00024128  -0.000164822
             1      0.471239       1.09611   8.97562e-07   8.88069e-05   8.40014e-05  -0.000147162   0.000205102   -0.00018109
             1      0.628319        1.0525   3.15177e-07   8.88122e-05   6.29884e-05  -0.000167188   0.000162878  -0.000150378
             1      0.785398       1.00927  -3.92586e-07   8.93202e-05   2.85269e-05  -0.000170146   0.000119848  -9.21019e-05
             1      0.942478      0.970853    -9.276e-07   9.04032e-05  -5.09154e-06  -0.000157419    8.0142e-05  -3.03089e-05
             1       1.09956      0.939898  -1.11909e-06   9.19171e-05  -2.67577e-05  -0.000131036   4.66819e-05   1.56451e-05
             1       1.25664      0.917571  -9.40991e-07   9.35182e-05  -3.13844e-05  -9.34574e-05   2.14533e-05   3.59968e-05
             1       1.41372      0.904142  -4.69918e-07   9.47721e-05  -2.02777e-05  -4.77762e-05   5.79087e-06   3.16157e-05
             1        1.5708      0.899521   1.61979e-07    9.5314e-05   1.06606e-07    2.1355e-06   5.01839e-07   1.22287e-05
             1       1.72788      0.903626   7.98146e-07   9.49916e-05   2.04487e-05   5.18642e-05   5.86083e-06  -7.41551e-06
             1       1.88496      0.916509   1.27812e-06   9.39238e-05   3.14364e-05   9.70247e-05   2.15879e-05   -1.2581e-05
             1       2.04204      0.938221   1.46013e-06   9.24494e-05   2.66515e-05   0.000133823   4.68668e-05   6.35733e-06
             1       2.19911      0.968447   1.25683e-06   9.09888e-05   4.86051e-06   0.000159272   8.03445e-05   5.00201e-05
             1       2.35619       1.00597   6.86376e-07   8.98864e-05  -2.88073e-05   0.000171046   0.000120005    0.00010844
             1       2.51327       1.04815  -8.43088e-08   8.93019e-05  -6.33543e-05   0.000167268   0.000162898   0.000162531
             1       2.67035       1.09062  -7.56459e-07   8.91906e-05  -8.47773e-05   0.000146716   0.000204897   0.000189199
             1       2.82743       1.12761  -1.01799e-06   8.93629e-05  -8.14898e-05   0.000109631   0.000240824   0.000170131
             1       2.98451       1.15301  -7.27362e-07   8.95858e-05  -5.06021e-05   5.88019e-05   0.000265255   0.000101847
             1       3.14159       1.16205  -3.63983e-08   8.96787e-05  -1.22126e-06   3.39536e-08   0.000273939   1.06976e-06
             1       3.29867        1.1529   6.68913e-07    8.9578e-05   4.86177e-05  -5.87434e-05   0.000265232  -0.000100324
             1       3.45575       1.12736   9.95721e-07   8.93572e-05   8.06097e-05  -0.000109579   0.000240738   -0.00016985
             1       3.61283       1.09021   7.78389e-07   8.92031e-05   8.50858e-05   -0.00014663   0.000204711   -0.00018964
             1       3.76991       1.04759   1.50135e-07   8.93503e-05    6.4534e-05    -0.0001671   0.000162616  -0.000162681
             1       3.92699       1.00535  -5.74816e-07   8.99847e-05   3.04826e-05  -0.000170769    0.00011967  -0.000107786
             1       4.08407      0.967862  -1.09099e-06   9.11424e-05  -2.95842e-06   -0.00015888   8.00096e-05  -4.88599e-05
             1       4.24115      0.937734  -1.22851e-06   9.26507e-05  -2.47413e-05  -0.000133309   4.65755e-05  -5.31744e-06
             1       4.39823      0.916134   -9.7242e-07   9.41507e-05  -2.97638e-05  -9.63789e-05   2.13709e-05    1.3132e-05
             1       4.55531      0.903343   -4.1599e-07   9.52123e-05  -1.92311e-05  -5.10895e-05   5.74252e-06   7.53998e-06
             1       4.71239      0.899293   2.93828e-07   9.54968e-05   6.11687e-07  -1.27487e-06   5.00711e-07  -1.22723e-05
             1       4.86947      0.903935   9.91458e-07   9.48949e-05   2.07203e-05   4.86344e-05   5.91172e-06  -3.17033e-05
             1       5.02655      0.917359   1.51154e-06   9.35738e-05   3.19788e-05    9.4198e-05   2.16772e-05   -3.6301e-05
             1       5.18363       0.93966   1.70735e-06   9.19112e-05   2.79026e-05   0.000131554   4.69613e-05  -1.65297e-05
             1       5.34071      0.970574   1.48503e-06   9.03482e-05   6.84993e-06   0.000157658   8.04078e-05   2.86053e-05
             1       5.49779       1.00894   8.58712e-07   8.92295e-05  -2.66274e-05   0.000170132   0.000120029   8.98036e-05
             1       5.65487       1.05214   2.04596e-09   8.86992e-05  -6.18739e-05   0.000167028   0.000162932   0.000148274
             1       5.81195       1.09577  -7.63904e-07    8.8688e-05  -8.46537e-05   0.000147006   0.000205037   0.000180237
             1       5.96903       1.13389  -1.09576e-06   8.89788e-05  -8.26643e-05    0.00011017   0.000241159   0.000165941
             1       6.12611       1.16015  -8.28413e-07   8.93085e-05  -5.23631e-05   5.92362e-05   0.000265799   0.000100826
           1.2             0      0.871489  -1.12634e-07   6.35246e-05  -3.09202e-06   1.29084e-07   0.000243753   2.23746e-06
           1.2       0.15708      0.861684   1.38937e-06   6.34413e-05   6.30216e-05  -5.52162e-05   0.000235249  -0.000121901
           1.2      0.314159      0.834341   2.32696e-06   6.31824e-05   0.000106022  -0.000101914   0.000211481  -0.000204112
           1.2      0.471239      0.795151   2.43036e-06   6.28907e-05   0.000114054  -0.000134139   0.000177314  -0.000223196
           1.2      0.628319      0.751141   1.85568e-06   6.27777e-05   9.12689e-05  -0.000150014   0.000138613  -0.000186088
           1.2      0.785398      0.708543   9.97413e-07   6.30509e-05   5.23362e-05   -0.00015054   0.000100445  -0.000117962
           1.2      0.942478      0.671614   2.29421e-07   6.38131e-05   1.36585e-05  -0.000137832   6.63031e-05  -4.71536e-05
           1.2       1.09956      0.642544  -2.38686e-07   6.49807e-05  -1.28794e-05  -0.000114011   3.82587e-05   5.25883e-06
           1.2       1.25664       0.62199  -3.63698e-07   6.62751e-05   -2.2202e-05  -8.11065e-05   1.74972e-05   2.95067e-05
           1.2       1.41372      0.609802  -2.10391e-07   6.73142e-05  -1.57744e-05  -4.15203e-05   4.75139e-06   2.71915e-05
           1.2        1.5708       0.60562   9.92485e-08    6.7766e-05  -9.27972e-08    1.6069e-06    4.7348e-07   8.98535e-06
           1.2       1.72788       0.60927   4.16411e-07   6.74904e-05   1.55851e-05   4.45492e-05   4.82369e-06  -9.39531e-06
           1.2       1.88496      0.620888   5.88291e-07   6.65986e-05   2.20014e-05   8.36108e-05   1.76396e-05  -1.22304e-05
           1.2       2.04204      0.640786   4.83057e-07      6.54e-05   1.26863e-05    0.00011573   3.84637e-05   1.10526e-05
           1.2       2.19911      0.669055   2.50283e-08   6.42646e-05  -1.37384e-05   0.000138616    6.6546e-05   6.17025e-05
           1.2       2.35619      0.704972  -7.51072e-07   6.34716e-05   -5.2124e-05   0.000150372   0.000100665    0.00012954
           1.2       2.51327      0.746326  -1.64231e-06   6.31187e-05  -9.07292e-05   0.000149047   0.000138702   0.000193662
           1.2       2.67035      0.788938  -2.28138e-06   6.31274e-05  -0.000113628   0.000132733   0.000177158   0.000226974
           1.2       2.82743      0.826797  -2.27551e-06   6.33204e-05  -0.000106666     0.0001006   0.000211037   0.000205994
           1.2       2.98451      0.853189  -1.45409e-06   6.35151e-05  -6.56152e-05   5.45202e-05    0.00023461   0.000124307
           1.2       3.14159      0.862685  -5.11192e-08   6.35886e-05   -1.3513e-06   6.32263e-08    0.00024312   1.48821e-06
           1.2       3.29867       0.85316   1.36747e-06   6.35035e-05   6.34635e-05   -5.4423e-05   0.000234665  -0.000122279
           1.2       3.45575      0.826677   2.22615e-06    6.3309e-05   0.000105781  -0.000100554   0.000211071  -0.000205856
           1.2       3.61283      0.788669   2.27236e-06   6.31339e-05   0.000113965  -0.000132695   0.000177098  -0.000227902
           1.2       3.76991      0.745926   1.66753e-06     6.316e-05   9.18032e-05   -0.00014896   0.000138536  -0.000194154
           1.2       3.92699      0.704528   8.09841e-07   6.35605e-05   5.35265e-05  -0.000150216   0.000100438  -0.000128918
           1.2       4.08407      0.668669   7.65207e-08   6.44063e-05   1.53028e-05  -0.000138394   6.63144e-05  -6.04535e-05
           1.2       4.24115      0.640517  -3.26299e-07   6.55881e-05   -1.1064e-05  -0.000115434   3.82625e-05  -1.00479e-05
           1.2       4.39823      0.620737  -3.68748e-07   6.68123e-05  -2.05216e-05  -8.32091e-05   1.74886e-05   1.25307e-05
           1.2       4.55531      0.609198  -1.33192e-07   6.76987e-05  -1.44844e-05  -4.40213e-05   4.73956e-06   9.10129e-06
           1.2       4.71239       0.60558   2.45011e-07   6.79379e-05    7.2888e-07  -9.78486e-07   4.72892e-07  -9.52107e-06
           1.2       4.86947      0.609756   6.11339e-07   6.74295e-05   1.61372e-05   4.21683e-05   4.84206e-06  -2.77589e-05
           1.2       5.02655      0.621917   8.11594e-07   6.63293e-05   2.27172e-05   8.16598e-05   1.76664e-05   -3.0221e-05
           1.2       5.18363      0.642427   7.11119e-07   6.49823e-05    1.3978e-05   0.000114361   3.84664e-05  -6.46658e-06
           1.2       5.34071      0.671443   2.27504e-07    6.3776e-05  -1.18738e-05    0.00013792   6.64863e-05   4.52017e-05
           1.2       5.49779      0.708315  -6.10637e-07   6.29865e-05  -5.03417e-05   0.000150392   0.000100537   0.000115487
           1.2       5.65487      0.750873  -1.59488e-06   6.26944e-05  -9.00701e-05   0.000149746   0.000138572   0.000183926
           1.2       5.81195      0.794881  -2.33206e-06   6.27983e-05  -0.000114762   0.000133919   0.000177155   0.000222496
           1.2       5.96903      0.834121  -2.39036e-06   6.30986e-05  -0.000109232   0.000101879   0.000211279   0.000205667
           1.2       6.12611      0.861561  -1.57128e-06   6.33902e-05  -6.83665e-05    5.5386e-05   0.000235111   0.000125533
           1.4             0      0.612514  -9.59804e-08   4.16279e-05  -2.85902e-06   1.47871e-07     0.0001951   2.13809e-06
           1.4       0.15708      0.603506   1.67031e-06   4.15978e-05   6.56982e-05   -4.6618e-05   0.000187619  -0.000124312
           1.4      0.314159      0.578613   2.78823e-06   4.14744e-05   0.000109855  -8.50991e-05   0.000166938   -0.00020619
           1.4      0.471239      0.543464   2.96916e-06   4.13103e-05   0.000117962  -0.000110224   0.000137883  -0.000222804
           1.4      0.628319      0.504774   2.40151e-06   4.12226e-05   9.54487e-05   -0.00012115   0.000105963  -0.000183951
           1.4      0.785398      0.468175   1.51598e-06   4.13651e-05   5.77735e-05  -0.000119726   7.55301e-05  -0.000116807
           1.4      0.942478       0.43719   6.96086e-07   4.18476e-05   2.08052e-05  -0.000108395   4.91701e-05  -4.91328e-05
           1.4       1.09956      0.413338   1.43821e-07   4.26457e-05  -4.86052e-06   -8.9073e-05   2.80902e-05   1.06039e-07
           1.4       1.25664      0.396793  -1.00435e-07   4.35698e-05  -1.51513e-05  -6.32039e-05    1.2781e-05   2.29613e-05
           1.4       1.41372      0.387113  -9.26516e-08   4.43295e-05  -1.16613e-05   -3.2394e-05   3.49022e-06   2.16122e-05
           1.4        1.5708      0.383802   5.88222e-08   4.46626e-05  -1.45663e-07   1.08999e-06   3.88688e-07   6.00048e-06
           1.4       1.72788      0.386644   2.18291e-07   4.44577e-05   1.13894e-05   3.44076e-05   3.54571e-06  -9.72229e-06
           1.4       1.88496      0.395817   2.46823e-07   4.38044e-05   1.49312e-05   6.47457e-05   1.28922e-05  -1.13853e-05
           1.4       2.04204       0.41177    2.8009e-08   4.29476e-05    4.7395e-06   8.99086e-05   2.82552e-05   1.08818e-05
           1.4       2.19911      0.434881  -5.03023e-07   4.21683e-05  -2.06883e-05   0.000108385   4.93739e-05   5.88843e-05
           1.4       2.35619      0.464902  -1.31275e-06   4.16562e-05  -5.71677e-05   0.000118845   7.57209e-05   0.000124135
           1.4       2.51327      0.500277  -2.20608e-06   4.14467e-05  -9.42184e-05   0.000119537   0.000106037   0.000187692
           1.4       2.67035      0.537545  -2.81084e-06   4.14493e-05  -0.000116531   0.000108244   0.000137711   0.000223093
           1.4       2.82743      0.571302  -2.70783e-06   4.15332e-05  -0.000109381   8.33365e-05   0.000166465   0.000205217
           1.4       2.98451      0.595181  -1.70312e-06   4.16031e-05   -6.7438e-05   4.56855e-05   0.000186943   0.000125114
           1.4       3.14159      0.603862  -5.03169e-08   4.16216e-05  -1.30254e-06   8.18352e-08   0.000194451   1.68607e-06
           1.4       3.29867      0.595218   1.61748e-06   4.15879e-05   6.54098e-05  -4.55651e-05   0.000187055  -0.000122889
           1.4       3.45575      0.571293   2.65609e-06   4.15165e-05   0.000108624   -8.3296e-05   0.000166588  -0.000205242
           1.4       3.61283      0.537413    2.7915e-06   4.14489e-05   0.000116876  -0.000108239   0.000137745  -0.000224332
           1.4       3.76991      0.500029   2.20942e-06   4.14768e-05   9.50824e-05  -0.000119507   0.000105963  -0.000188379
           1.4       3.92699      0.464625   1.33721e-06    4.1726e-05   5.81764e-05  -0.000118779   7.55876e-05  -0.000123565
           1.4       4.08407      0.434671    5.5811e-07    4.2282e-05    2.1794e-05  -0.000108298   4.92341e-05  -5.76684e-05
           1.4       4.24115      0.411677   6.94959e-08   4.31005e-05  -3.53585e-06  -8.97913e-05   2.81356e-05  -9.97504e-06
           1.4       4.39823      0.395828  -1.01086e-07   4.39795e-05  -1.37769e-05  -6.45552e-05    1.2802e-05   1.15308e-05
           1.4       4.55531      0.386714  -2.50691e-08   4.46289e-05  -1.05049e-05  -3.41073e-05   3.49404e-06   9.24055e-06
           1.4       4.71239      0.383882    1.7908e-07   4.48035e-05   6.59717e-07  -6.91201e-07    3.8849e-07  -6.74987e-06
           1.4       4.86947      0.387169   3.73124e-07   4.44235e-05   1.19463e-05   3.28239e-05   3.54968e-06  -2.23955e-05
           1.4       5.02655       0.39681   4.18962e-07   4.36149e-05   1.55658e-05   6.35646e-05    1.2893e-05   -2.3833e-05
           1.4       5.18363      0.413307   1.98747e-07   4.26513e-05   5.79544e-06   8.92683e-05   2.82252e-05  -1.34374e-06
           1.4       5.34071      0.437106  -3.58563e-07   4.18267e-05   -1.9228e-05   0.000108372    4.9278e-05   4.73093e-05
           1.4       5.49779      0.468038  -1.22665e-06   4.13269e-05  -5.59576e-05   0.000119507   7.55549e-05   0.000114585
           1.4       5.65487      0.504599  -2.20722e-06    4.1171e-05   -9.4312e-05   0.000120844    0.00010587   0.000182069
           1.4       5.81195      0.543284  -2.90247e-06   4.12488e-05  -0.000118557   0.000109993   0.000137686   0.000222296
           1.4       5.96903      0.578467  -2.85063e-06   4.14145e-05  -0.000112775   8.50762e-05   0.000166712   0.000207772
           1.4       6.12611      0.603426   -1.8276e-06   4.15595e-05  -7.06238e-05    4.6818e-05   0.000187467    0.00012781
           1.6             0      0.409764  -7.24762e-08    2.5573e-05  -2.33519e-06   1.44817e-07   0.000144569    1.7421e-06
           1.6       0.15708        0.4023   1.59155e-06   2.55961e-05   5.89355e-05  -3.64933e-05   0.000138496  -0.000110551
           1.6      0.314159      0.381855   2.62881e-06   2.56136e-05    9.7646e-05  -6.58347e-05   0.000121898  -0.000181345
           1.6      0.471239      0.353404   2.78246e-06   2.55994e-05    0.00010384  -8.38289e-05   9.91004e-05  -0.000193067
           1.6      0.628319      0.322688   2.25424e-06   2.55837e-05   8.35479e-05  -9.04641e-05   7.48046e-05  -0.000156994
           1.6      0.785398       0.29427   1.45362e-06   2.56636e-05   5.11243e-05  -8.79726e-05   5.24071e-05  -9.87021e-05
           1.6      0.942478      0.270755   7.19826e-07   2.59414e-05   2.00989e-05  -7.87211e-05    3.3626e-05  -4.19317e-05
           1.6       1.09956      0.253035   2.17305e-07    2.6435e-05   -1.2631e-06  -6.42544e-05   1.90106e-05  -1.51223e-06
           1.6       1.25664      0.240964  -2.59434e-08    2.7033e-05  -1.02008e-05  -4.54783e-05   8.60382e-06   1.70245e-05
           1.6       1.41372      0.233992  -5.68237e-08   2.75371e-05  -8.28768e-06  -2.33333e-05   2.36279e-06   1.60392e-05
           1.6        1.5708      0.231614   3.45078e-08   2.77607e-05  -1.31198e-07   6.85156e-07   2.89949e-07   3.73105e-06
           1.6       1.72788      0.233624   1.32593e-07   2.76236e-05   8.05286e-06   2.45669e-05   2.39884e-06  -8.64468e-06
           1.6       1.88496      0.240195   1.19847e-07   2.71913e-05     1.004e-05   4.63241e-05   8.67736e-06  -9.80819e-06
           1.6       2.04204      0.251791   -9.9401e-08   2.66382e-05   1.22856e-06   6.45175e-05    1.9123e-05   8.39821e-06
           1.6       2.19911      0.268905  -5.78304e-07   2.61559e-05  -1.98709e-05    7.8279e-05   3.37696e-05   4.80059e-05
           1.6       2.35619      0.291613  -1.29343e-06   2.58549e-05  -5.03626e-05   8.67916e-05   5.25431e-05   0.000102927
           1.6       2.51327      0.318971  -2.08571e-06   2.57258e-05  -8.20415e-05   8.86482e-05   7.48414e-05   0.000158219
           1.6       2.67035      0.348418  -2.62867e-06   2.56804e-05  -0.000101913   8.17008e-05   9.89153e-05   0.000191295
           1.6       2.82743      0.375595  -2.53053e-06   2.56376e-05  -9.64394e-05   6.39551e-05   0.000121426   0.000178678
           1.6       2.98451      0.395093  -1.59256e-06   2.55806e-05  -5.98486e-05   3.54897e-05   0.000137829   0.000110158
           1.6       3.14159       0.40225  -4.13193e-08   2.55459e-05  -1.12878e-06   8.60622e-08   0.000143934   1.63727e-06
           1.6       3.29867      0.395167   1.52295e-06   2.55635e-05   5.81314e-05   -3.5366e-05   0.000137967  -0.000108054
           1.6       3.45575      0.375655   2.48889e-06   2.56178e-05   9.58699e-05  -6.39219e-05   0.000121591  -0.000178834
           1.6       3.61283       0.34838   2.61043e-06   2.56751e-05   0.000102242  -8.17117e-05   9.89979e-05  -0.000192609
           1.6       3.76991      0.318836   2.08025e-06   2.57456e-05   8.26802e-05  -8.86471e-05   7.48233e-05  -0.000158937
           1.6       3.92699      0.291459   1.29952e-06    2.5905e-05   5.10105e-05  -8.67757e-05   5.24721e-05  -0.000102433
           1.6       4.08407      0.268815   6.04951e-07   2.62386e-05   2.05696e-05  -7.82717e-05   3.36938e-05  -4.69423e-05
           1.6       4.24115      0.251801   1.56555e-07   2.67507e-05  -4.16707e-07  -6.45107e-05   1.90606e-05  -7.64583e-06
           1.6       4.39823      0.240288  -2.82522e-08   2.73213e-05  -9.21903e-06  -4.62712e-05   8.63021e-06   9.87552e-06
           1.6       4.55531      0.233756  -8.20409e-09   2.77511e-05   -7.4054e-06  -2.44261e-05   2.37078e-06   8.15848e-06
           1.6       4.71239      0.231742   1.19982e-07   2.78654e-05   5.14255e-07  -4.59134e-07   2.89957e-07  -4.46594e-06
           1.6       4.86947      0.234089   2.40443e-07   2.76067e-05   8.50076e-06    2.3592e-05   2.39785e-06  -1.68127e-05
           1.6       5.02655      0.241021   2.37142e-07   2.70669e-05   1.05111e-05   4.56897e-05   8.67058e-06  -1.78461e-05
           1.6       5.18363      0.253048   1.35365e-08   2.64418e-05   1.98241e-06   6.43415e-05   1.90894e-05   4.45733e-07
           1.6       5.34071      0.270724  -4.88624e-07   2.59319e-05  -1.88523e-05   7.86413e-05   3.36809e-05   4.04505e-05
           1.6       5.49779      0.294199  -1.25295e-06   2.56447e-05  -4.96529e-05   8.77447e-05   5.23961e-05   9.69502e-05
           1.6       5.65487      0.322588  -2.11953e-06   2.55565e-05   -8.2592e-05   9.01794e-05   7.47004e-05   0.000155553
           1.6       5.81195      0.353301  -2.73953e-06   2.55635e-05  -0.000104278   8.36257e-05   9.89147e-05   0.000192746
           1.6       5.96903      0.381776  -2.67982e-06   2.55753e-05  -9.99926e-05   6.58283e-05   0.000121692   0.000182698
           1.6       6.12611      0.402259  -1.71147e-06   2.55701e-05  -6.29459e-05   3.66942e-05   0.000138359   0.000113423
           1.8             0      0.263231  -5.01639e-08   1.49111e-05  -1.74463e-06   1.26356e-07   0.000101031   1.26606e-06
           1.8       0.15708      0.257511   1.32348e-06   1.49682e-05   4.76714e-05  -2.69641e-05   9.64033e-05  -8.90899e-05
           1.8      0.314159      0.241976   2.15804e-06   1.50792e-05   7.81628e-05  -4.80488e-05   8.38992e-05  -0.000144426
           1.8      0.471239      0.220661   2.25166e-06   1.51694e-05    8.2041e-05  -6.01095e-05   6.71012e-05  -0.000151283
           1.8      0.628319      0.198079   1.79713e-06   1.52122e-05   6.51776e-05  -6.36505e-05   4.97217e-05  -0.000120865
           1.8      0.785398      0.177632   1.14425e-06    1.5262e-05   3.96625e-05  -6.08805e-05     3.422e-05  -7.48608e-05
           1.8      0.942478      0.161081   5.61481e-07   1.54069e-05   1.59808e-05  -5.38298e-05   2.16305e-05  -3.16001e-05
           1.8       1.09956      0.148861   1.66782e-07   1.56862e-05  -4.34271e-08  -4.36383e-05   1.20972e-05  -1.49916e-06
           1.8       1.25664      0.140678  -2.48266e-08   1.60435e-05  -6.79585e-06  -3.08089e-05   5.44472e-06   1.20501e-05
           1.8       1.41372      0.136009  -5.03879e-08   1.63533e-05  -5.67826e-06  -1.58208e-05   1.50407e-06   1.12245e-05
           1.8        1.5708       0.13442   2.01936e-08   1.64927e-05  -9.75363e-08   4.07067e-07   2.01923e-07   2.19882e-06
           1.8       1.72788      0.135743   9.56964e-08   1.64084e-05   5.50933e-06   1.65306e-05   1.52503e-06  -6.86604e-06
           1.8       1.88496      0.140122   8.38089e-08   1.61445e-05   6.69779e-06   3.12218e-05    5.4884e-06  -7.78807e-06
           1.8       2.04204      0.147956  -8.85279e-08   1.58162e-05   6.17567e-08   4.36024e-05   1.21661e-05   5.58534e-06
           1.8       2.19911      0.159724  -4.62274e-07    1.5544e-05  -1.57321e-05   5.32439e-05   2.17216e-05   3.51764e-05
           1.8       2.35619      0.175658    -1.025e-06   1.53831e-05  -3.89356e-05   5.97052e-05   3.43064e-05   7.71023e-05
           1.8       2.51327      0.195272   -1.6621e-06   1.53003e-05  -6.37325e-05   6.19522e-05   4.97305e-05   0.000120756
           1.8       2.67035      0.216827  -2.11662e-06   1.52175e-05  -8.00817e-05   5.81442e-05   6.69252e-05   0.000148711
           1.8       2.82743      0.237083  -2.05851e-06   1.50908e-05  -7.66722e-05   4.63038e-05   8.34747e-05   0.000141164
           1.8       2.98451      0.251817  -1.30368e-06   1.49535e-05  -4.79813e-05   2.60192e-05   9.58035e-05   8.80383e-05
           1.8       3.14159      0.257274  -3.03004e-08   1.48859e-05  -9.00525e-07   7.88492e-08   0.000100459   1.41685e-06
           1.8       3.29867      0.251902   1.25354e-06   1.49364e-05   4.66427e-05   -2.5908e-05   9.59404e-05  -8.62593e-05
           1.8       3.45575      0.237171   2.02974e-06   1.50709e-05   7.62851e-05  -4.62781e-05   8.36413e-05   -0.00014139
           1.8       3.61283      0.216839   2.10337e-06   1.52101e-05    8.0372e-05  -5.81604e-05   6.70201e-05  -0.000149911
           1.8       3.76991      0.195208   1.65471e-06   1.53125e-05   6.41761e-05  -6.19614e-05   4.97382e-05  -0.000121392
           1.8       3.92699      0.175582   1.02303e-06   1.54168e-05    3.9316e-05  -5.97113e-05   3.42715e-05  -7.67035e-05
           1.8       4.08407        0.1597   4.73507e-07   1.56001e-05   1.61372e-05  -5.32726e-05   2.16841e-05  -3.43301e-05
           1.8       4.24115       0.14801   1.20567e-07   1.58932e-05   4.49579e-07   -4.3647e-05   1.21377e-05  -5.00964e-06
           1.8       4.39823      0.140236  -2.85452e-08   1.62342e-05  -6.15324e-06  -3.12394e-05     5.467e-06   7.82113e-06
           1.8       4.55531      0.135881  -1.89798e-08   1.64967e-05  -5.06912e-06  -1.64821e-05   1.51148e-06   6.46758e-06
           1.8       4.71239      0.134548   7.57148e-08    1.6565e-05   3.64136e-07  -2.91042e-07   2.02015e-07  -2.80168e-06
           1.8       4.86947      0.136107   1.64999e-07   1.64013e-05   5.82998e-06   1.59654e-05   1.52301e-06  -1.18662e-05
           1.8       5.02655      0.140741   1.57911e-07   1.60672e-05    7.0141e-06   3.09222e-05   5.48127e-06  -1.27149e-05
           1.8       5.18363      0.148889  -1.94039e-08   1.56925e-05   5.54328e-07   4.36635e-05   1.21392e-05   6.82434e-07
           1.8       5.34071      0.161077  -4.11761e-07    1.5404e-05   -1.5077e-05   5.37357e-05   2.16541e-05   3.05111e-05
           1.8       5.49779      0.177601  -1.01276e-06   1.52548e-05  -3.85735e-05    6.0682e-05   3.41962e-05   7.36056e-05
           1.8       5.65487       0.19803   -1.7087e-06   1.52005e-05  -6.44491e-05   6.34181e-05   4.96307e-05   0.000119865
           1.8       5.81195      0.220613  -2.22509e-06   1.51509e-05  -8.23401e-05   5.99514e-05   6.69511e-05   0.000151114
           1.8       5.96903      0.241944  -2.19526e-06   1.50568e-05  -7.98934e-05    4.8056e-05   8.37356e-05    0.00014546
           1.8       6.12611      0.257497  -1.40712e-06   1.49519e-05    -5.066e-05   2.71434e-05   9.62952e-05   9.11956e-05
             2             0      0.163623  -3.25554e-08   8.32887e-06   -1.2197e-06   1.01029e-07   6.74841e-05   8.43776e-07
             2       0.15708      0.159496   1.00474e-06   8.39869e-06   3.57653e-05  -1.90481e-05   6.41301e-05  -6.67221e-05
             2      0.314159      0.148377   1.61587e-06   8.54885e-06   5.80041e-05  -3.35174e-05   5.51719e-05  -0.000106864
             2      0.471239      0.133328   1.65596e-06   8.68566e-06   5.99962e-05  -4.11813e-05   4.33936e-05  -0.000110062
             2      0.628319      0.117676   1.29278e-06   8.75654e-06   4.69052e-05  -4.27751e-05   3.15531e-05  -8.62927e-05
             2      0.785398      0.103797   8.01371e-07   8.78934e-06   2.81675e-05  -4.02308e-05   2.13251e-05  -5.25351e-05
             2      0.942478     0.0927989   3.76799e-07   8.85605e-06   1.13322e-05  -3.51416e-05   1.32742e-05  -2.18686e-05
             2       1.09956     0.0848365   9.55322e-08   9.00102e-06   1.87095e-07  -2.82917e-05   7.34092e-06  -1.01401e-06
             2       1.25664     0.0795915  -3.68688e-08   9.20049e-06   -4.4615e-06  -1.99234e-05   3.28493e-06   8.17209e-06
             2       1.41372     0.0766319  -4.78428e-08   9.37945e-06  -3.75658e-06  -1.02382e-05   9.13159e-07   7.47761e-06
             2        1.5708     0.0756273   1.17813e-08   9.46131e-06  -6.56201e-08   2.31842e-07   1.33608e-07   1.24421e-06
             2       1.72788     0.0764525   7.46131e-08   9.41295e-06   3.64594e-06   1.06267e-05   9.24385e-07   -5.0103e-06
             2       1.88496     0.0792147   7.29254e-08   9.26219e-06   4.40758e-06   2.00972e-05   3.30901e-06  -5.75459e-06
             2       2.04204     0.0842209  -4.55356e-08   9.08095e-06  -1.48968e-07   2.81387e-05    7.3803e-06    3.3405e-06
             2       2.19911     0.0918684  -3.10439e-07   8.94063e-06  -1.11161e-05   3.45823e-05   1.33281e-05   2.38834e-05
             2       2.35619      0.102427  -7.17482e-07   8.86391e-06  -2.75713e-05    3.9225e-05    2.1376e-05   5.36304e-05
             2       2.51327      0.115696  -1.19177e-06   8.81018e-06  -4.57006e-05   4.13583e-05   3.15472e-05   8.56481e-05
             2       2.67035      0.130575   -1.5473e-06   8.71512e-06  -5.82873e-05   3.95403e-05   4.32447e-05   0.000107501
             2       2.82743      0.144807  -1.52752e-06   8.55696e-06  -5.65585e-05   3.20439e-05   5.48224e-05   0.000103746
             2       2.98451      0.155296  -9.76042e-07   8.39065e-06  -3.57208e-05   1.82372e-05    6.3634e-05   6.54565e-05
             2       3.14159      0.159215  -2.05679e-08   8.31219e-06  -6.73196e-07   6.54777e-08   6.70073e-05   1.12365e-06
             2       3.29867      0.155376   9.42807e-07   8.37523e-06   3.47424e-05  -1.81461e-05   6.37536e-05   -6.4075e-05
             2       3.45575      0.144895   1.50967e-06    8.5391e-06   5.63164e-05  -3.20252e-05   5.49681e-05  -0.000103985
             2       3.61283      0.130607   1.53899e-06   8.70763e-06   5.85253e-05  -3.95557e-05   4.33307e-05  -0.000108487
             2       3.76991       0.11567   1.18525e-06   8.81746e-06   4.59944e-05  -4.13684e-05   3.15631e-05   -8.6153e-05
             2       3.92699      0.102393   7.12999e-07    8.8856e-06   2.77782e-05  -3.92372e-05   2.13599e-05  -5.33286e-05
             2       4.08407     0.0918747   3.14185e-07    8.9768e-06   1.13351e-05  -3.46202e-05   1.33112e-05  -2.32607e-05
             2       4.24115     0.0842831   6.28528e-08   9.13085e-06   4.55231e-07  -2.81972e-05   7.36952e-06  -2.92982e-06
             2       4.39823     0.0793176  -4.06524e-08   9.32073e-06  -4.06534e-06  -2.01407e-05     3.301e-06   5.77368e-06
             2       4.55531     0.0765684  -2.88434e-08   9.47075e-06  -3.36373e-06  -1.06227e-05   9.18675e-07   4.72181e-06
             2       4.71239      0.075732   4.57907e-08   9.50864e-06   2.41066e-07  -1.77867e-07   1.33719e-07  -1.68637e-06
             2       4.86947     0.0767123   1.16904e-07   9.41076e-06   3.85987e-06   1.03145e-05   9.22613e-07  -7.95381e-06
             2       5.02655     0.0796448   1.17612e-07   9.21624e-06   4.60711e-06   1.99795e-05    3.3035e-06  -8.65723e-06
             2       5.18363      0.084865  -5.19113e-09    9.0061e-06   1.53767e-07    2.8288e-05   7.36156e-06   4.39713e-07
             2       5.34071     0.0928057  -2.83902e-07   8.85626e-06  -1.07191e-05   3.50569e-05    1.3282e-05   2.11244e-05
             2       5.49779      0.103787  -7.18889e-07   8.78805e-06  -2.74159e-05   4.00763e-05    2.1301e-05   5.16973e-05
             2       5.65487      0.117656  -1.23716e-06   8.75309e-06  -4.63915e-05    4.2602e-05    3.1484e-05   8.56505e-05
             2       5.81195      0.133312  -1.64006e-06   8.67747e-06  -6.01926e-05   4.10691e-05   4.32844e-05   0.000109995
             2       5.96903      0.148373  -1.64106e-06   8.53668e-06  -5.92035e-05   3.35328e-05    5.5054e-05   0.000107598
             2       6.12611      0.159498  -1.05941e-06   8.38908e-06  -3.78512e-05   1.91946e-05   6.40522e-05   6.81427e-05
           2.2             0     0.0990371  -2.01236e-08   4.48603e-06  -8.10558e-07   7.55058e-08   4.35075e-05    5.2501e-07
           2.2       0.15708     0.0961947   7.14563e-07   4.55344e-06   2.53537e-05  -1.29871e-05   4.11732e-05  -4.72533e-05
           2.2      0.314159     0.0885991   1.13303e-06   4.70327e-06   4.06672e-05  -2.25618e-05   3.50088e-05  -7.47679e-05
           2.2      0.471239     0.0784551   1.13836e-06    4.8439e-06   4.14215e-05  -2.72202e-05   2.70711e-05  -7.56932e-05
           2.2      0.628319     0.0680923   8.65984e-07   4.91801e-06   3.18123e-05  -2.77296e-05    1.9311e-05  -5.82075e-05
           2.2      0.785398     0.0590903   5.18583e-07   4.93947e-06   1.87766e-05  -2.56412e-05   1.28127e-05   -3.4796e-05
           2.2      0.942478     0.0521016   2.28678e-07   4.96428e-06   7.44384e-06  -2.21237e-05   7.85111e-06  -1.42302e-05
           2.2       1.09956     0.0471367   4.17061e-08   5.03271e-06   1.19999e-07  -1.76865e-05   4.29147e-06  -5.51968e-07
           2.2       1.25664     0.0439166  -4.21746e-08   5.13753e-06  -2.87411e-06  -1.24227e-05   1.90866e-06   5.33615e-06
           2.2       1.41372     0.0421186   -4.2135e-08   5.23563e-06  -2.40576e-06   -6.3871e-06   5.34162e-07   4.78215e-06
           2.2        1.5708     0.0415097    6.8301e-09   5.28143e-06  -4.15384e-08   1.27876e-07   8.50003e-08   6.82435e-07
           2.2       1.72788     0.0420036   5.76988e-08   5.25529e-06   2.33713e-06   6.59106e-06   5.39795e-07  -3.42751e-06
           2.2       1.88496     0.0436744   6.35497e-08   5.17396e-06   2.84623e-06   1.24785e-05   1.92122e-06  -4.00575e-06
           2.2       2.04204     0.0467391  -1.09776e-08   5.08037e-06  -8.16171e-08   1.75149e-05   4.31288e-06   1.83551e-06
           2.2       2.19911     0.0514958  -1.86215e-07   5.01512e-06  -7.27883e-06    2.1665e-05   7.88153e-06    1.5326e-05
           2.2       2.35619     0.0581875  -4.62491e-07   4.98436e-06  -1.83331e-05   2.48588e-05   1.28414e-05    3.5282e-05
           2.2       2.51327     0.0667673   -7.9474e-07   4.95026e-06  -3.08976e-05   2.66374e-05   1.93003e-05   5.74669e-05
           2.2       2.67035     0.0765806  -1.05687e-06   4.86233e-06  -4.00721e-05   2.59458e-05   2.69561e-05    7.3533e-05
           2.2       2.82743     0.0861296  -1.06171e-06   4.71036e-06  -3.94406e-05   2.14009e-05   3.47413e-05   7.21574e-05
           2.2       2.98451     0.0932582  -6.85398e-07   4.55138e-06  -2.51474e-05   1.23369e-05   4.07901e-05   4.60536e-05
           2.2       3.14159     0.0959433  -1.32084e-08   4.47731e-06  -4.77885e-07   5.05421e-08   4.31361e-05   8.33203e-07
           2.2       3.29867     0.0933235   6.64669e-07   4.53854e-06   2.44678e-05  -1.22675e-05   4.08857e-05  -4.50488e-05
           2.2       3.45575     0.0862049   1.05155e-06   4.69565e-06   3.92998e-05  -2.13881e-05   3.48571e-05  -7.23734e-05
           2.2       3.61283     0.0766153    1.0522e-06   4.85592e-06   4.02551e-05   -2.5958e-05   2.70246e-05  -7.42818e-05
           2.2       3.76991     0.0667606   7.89837e-07   4.95453e-06   3.10849e-05  -2.66451e-05   1.93158e-05  -5.78364e-05
           2.2       3.92699     0.0581752   4.58016e-07   4.99789e-06    1.8438e-05  -2.48701e-05   1.28343e-05  -3.50665e-05
           2.2       4.08407     0.0515117   1.86754e-07   5.03754e-06   7.39026e-06  -2.16996e-05   7.87469e-06  -1.48959e-05
           2.2       4.24115     0.0467928   2.00381e-08   5.11141e-06   2.58262e-07  -1.75687e-05   4.31012e-06  -1.55909e-06
           2.2       4.39823     0.0437542  -4.52148e-08   5.21059e-06   -2.6401e-06  -1.25241e-05   1.91929e-06   4.01874e-06
           2.2       4.55531     0.0420901  -3.11117e-08   5.29154e-06  -2.16455e-06  -6.60401e-06   5.37858e-07   3.23543e-06
           2.2       4.71239     0.0415866   2.68458e-08   5.31111e-06   1.51866e-07  -1.05565e-07   8.51021e-08  -9.82553e-07
           2.2       4.86947     0.0421775    8.2653e-08   5.25525e-06   2.47331e-06   6.42553e-06   5.38519e-07  -5.10909e-06
           2.2       5.02655     0.0439562   8.97682e-08   5.14755e-06   2.96711e-06   1.24483e-05   1.91744e-06  -5.66468e-06
           2.2       5.18363     0.0471594   1.19668e-08   5.03645e-06   9.65119e-08    1.7673e-05   4.30077e-06   1.73249e-07
           2.2       5.34071     0.0521105  -1.72917e-07    4.9656e-06  -7.04876e-06   2.20573e-05   7.85201e-06   1.37488e-05
           2.2       5.49779      0.059089   -4.6858e-07   4.94058e-06  -1.82853e-05   2.55299e-05   1.27935e-05   3.42657e-05
           2.2       5.65487     0.0680878  -8.32181e-07   4.91826e-06  -3.14716e-05   2.76092e-05   1.92632e-05   5.78201e-05
           2.2       5.81195     0.0784558  -1.12915e-06   4.84101e-06  -4.15481e-05   2.71461e-05   2.69976e-05   7.56862e-05
           2.2       5.96903     0.0886082  -1.14922e-06   4.69711e-06   -4.1461e-05   2.25802e-05   3.49299e-05   7.52615e-05
           2.2       6.12611     0.0962045  -7.48619e-07   4.54803e-06   -2.6739e-05   1.30988e-05   4.11211e-05   4.81524e-05
           2.4             0     0.0586674  -1.19808e-08   2.33995e-06  -5.17783e-07   5.35073e-08   2.72719e-05   3.08529e-07
           2.4       0.15708     0.0567816   4.83982e-07   2.39709e-06   1.72016e-05   -8.6065e-06   2.56996e-05  -3.20393e-05
           2.4      0.314159     0.0517811   7.56522e-07   2.52569e-06   2.72904e-05  -1.47601e-05   2.15938e-05  -5.00859e-05
           2.4      0.471239     0.0451891   7.44389e-07   2.64721e-06   2.73638e-05  -1.74849e-05    1.6413e-05  -4.98373e-05
           2.4      0.628319     0.0385726   5.50542e-07   2.71103e-06   2.06262e-05   -1.7468e-05   1.14834e-05  -3.75805e-05
           2.4      0.785398      0.032939   3.16839e-07   2.72439e-06   1.19387e-05  -1.58794e-05   7.47804e-06  -2.20503e-05
           2.4      0.942478     0.0286522    1.2856e-07   2.72915e-06   4.62859e-06  -1.35318e-05   4.50902e-06  -8.84271e-06
           2.4       1.09956     0.0256618   1.05762e-08   2.75759e-06   2.17066e-08  -1.07408e-05   2.43483e-06  -2.43591e-07
           2.4       1.25664     0.0237507  -3.93155e-08   2.80954e-06  -1.81295e-06  -7.52381e-06   1.07587e-06   3.37213e-06
           2.4       1.41372      0.022694  -3.38585e-08   2.86092e-06  -1.49624e-06  -3.86967e-06   3.03282e-07    2.9569e-06
           2.4        1.5708     0.0223369   3.92279e-09   2.88552e-06  -2.52432e-08   6.88127e-08   5.24269e-08   3.65361e-07
           2.4       1.72788     0.0226233   4.27383e-08   2.87213e-06   1.45509e-06   3.97297e-06   3.05952e-07  -2.23032e-06
           2.4       1.88496     0.0236013   5.15904e-08   2.83049e-06   1.79894e-06   7.52863e-06   1.08216e-06  -2.65634e-06
           2.4       2.04204     0.0254152   7.62252e-09   2.78532e-06   8.99881e-09   1.05932e-05   2.44607e-06   9.34915e-07
           2.4       2.19911     0.0282737  -1.02454e-07   2.75907e-06  -4.51283e-06   1.31887e-05   4.52562e-06   9.42178e-06
           2.4       2.35619     0.0323682  -2.80947e-07   2.75091e-06  -1.16306e-05     1.531e-05   7.49367e-06   2.22372e-05
           2.4       2.51327     0.0377218  -5.02696e-07   2.73016e-06  -1.99763e-05   1.66737e-05   1.14731e-05   3.69372e-05
           2.4       2.67035     0.0439645  -6.86617e-07   2.65887e-06  -2.63709e-05   1.65476e-05   1.63301e-05   4.81869e-05
           2.4       2.82743     0.0501423  -7.02877e-07   2.53196e-06  -2.63368e-05   1.38926e-05   2.14007e-05   4.80809e-05
           2.4       2.98451     0.0548119   -4.5879e-07   2.39862e-06  -1.69538e-05   8.11165e-06   2.54197e-05   3.10375e-05
           2.4       3.14159     0.0565847  -8.14078e-09   2.33662e-06   -3.2541e-07    3.6892e-08   2.69979e-05   5.86175e-07
           2.4       3.29867     0.0548615   4.46449e-07    2.3886e-06   1.65004e-05  -8.06166e-06   2.54913e-05  -3.03433e-05
           2.4       3.45575     0.0502004   6.97536e-07   2.52063e-06   2.62604e-05  -1.38843e-05   2.14865e-05  -4.82563e-05
           2.4       3.61283     0.0439941   6.84237e-07   2.65389e-06   2.65042e-05  -1.65565e-05   1.63806e-05   -4.8722e-05
           2.4       3.76991     0.0377227   4.99311e-07   2.73267e-06   2.00922e-05  -1.66787e-05   1.14854e-05  -3.71917e-05
           2.4       3.92699     0.0323654   2.77358e-07   2.75917e-06   1.16801e-05  -1.53185e-05   7.49069e-06  -2.20908e-05
           2.4       4.08407     0.0282897   1.01869e-07   2.77256e-06   4.56643e-06  -1.32158e-05   4.52328e-06  -9.13955e-06
           2.4       4.24115     0.0254556  -3.02927e-09   2.80403e-06   8.99776e-08  -1.06356e-05   2.44638e-06   -7.5747e-07
           2.4       4.39823     0.0236577  -4.14218e-08   2.85266e-06  -1.67897e-06  -7.56667e-06   1.08253e-06   2.66591e-06
           2.4       4.55531     0.0226829  -2.76315e-08   2.89412e-06   -1.3535e-06  -3.98918e-06   3.05609e-07   2.10994e-06
           2.4       4.71239     0.0223892   1.53755e-08   2.90352e-06   9.21087e-08  -6.11716e-08   5.25098e-08  -5.57859e-07
           2.4       4.86947     0.0227339   5.71418e-08   2.87283e-06   1.53893e-06   3.88836e-06   3.05109e-07  -3.16882e-06
           2.4       5.02655     0.0237777   6.67455e-08   2.81572e-06   1.87022e-06   7.53456e-06    1.0797e-06  -3.58238e-06
           2.4       5.18363     0.0256778   2.05393e-08   2.76017e-06   1.10564e-07   1.07266e-05    2.4386e-06   5.93428e-09
           2.4       5.34071     0.0286598  -9.59518e-08    2.7306e-06  -4.38405e-06   1.34841e-05   4.50759e-06   8.54416e-06
           2.4       5.49779     0.0329411  -2.87336e-07    2.7261e-06  -1.16309e-05   1.58037e-05   7.46445e-06    2.1728e-05
           2.4       5.65487     0.0385743  -5.30563e-07   2.71249e-06   -2.0411e-05   1.73886e-05   1.14525e-05   3.73585e-05
           2.4       5.81195     0.0451962  -7.39216e-07   2.64669e-06  -2.74449e-05   1.74389e-05   1.63665e-05   4.98588e-05
           2.4       5.96903     0.0517944  -7.66569e-07   2.52277e-06  -2.77978e-05    1.4778e-05   2.15441e-05   5.04059e-05
           2.4       6.12611     0.0567932  -5.04441e-07   2.39416e-06  -1.80868e-05   8.68736e-06   2.56668e-05   3.25803e-05
           2.6             0     0.0341505  -6.92594e-09   1.18474e-06  -3.20556e-07   3.63349e-08   1.67128e-05   1.72441e-07
           2.6       0.15708     0.0329362   3.15718e-07   1.22921e-06    1.1273e-05  -5.57331e-06   1.56819e-05  -2.09863e-05
           2.6      0.314159     0.0297403   4.86493e-07   1.32969e-06   1.76928e-05  -9.43556e-06   1.30192e-05  -3.24174e-05
           2.6      0.471239     0.0255805   4.68512e-07   1.42433e-06    1.7463e-05  -1.09746e-05   9.72498e-06  -3.17049e-05
           2.6      0.628319     0.0214769   3.36358e-07   1.47335e-06   1.29131e-05  -1.07521e-05   6.67218e-06  -2.34419e-05
           2.6      0.785398      0.018051   1.85278e-07    1.4811e-06   7.32017e-06  -9.60848e-06    4.2633e-06  -1.34993e-05
           2.6      0.942478     0.0154948   6.77488e-08   1.47776e-06   2.76212e-06  -8.08604e-06    2.5285e-06  -5.30374e-06
           2.6       1.09956     0.0137427  -3.76245e-09   1.48713e-06  -3.78906e-08  -6.37171e-06   1.34804e-06  -7.50704e-08
           2.6       1.25664     0.0126387  -3.20248e-08   1.51133e-06  -1.11956e-06  -4.45083e-06   5.91485e-07   2.07219e-06
           2.6       1.41372     0.0120338  -2.51643e-08   1.53714e-06  -9.06896e-07   -2.2895e-06   1.68038e-07     1.778e-06
           2.6        1.5708     0.0118297   2.22792e-09   1.54987e-06  -1.48988e-08   3.63237e-08   3.15377e-08   1.91922e-07
           2.6       1.72788     0.0119917   3.01312e-08   1.54339e-06   8.82761e-07    2.3401e-06   1.69236e-07  -1.39521e-06
           2.6       1.88496     0.0125495   3.88556e-08   1.52312e-06   1.11251e-06   4.43797e-06   5.94535e-07  -1.69352e-06
           2.6       2.04204     0.0135948   1.41752e-08   1.50295e-06   5.96084e-08   6.25989e-06   1.35379e-06   4.40645e-07
           2.6       2.19911     0.0152659  -5.22582e-08   1.49506e-06  -2.68567e-06   7.84507e-06   2.53734e-06   5.60246e-06
           2.6       2.35619     0.0177019  -1.63159e-07   1.49654e-06  -7.11665e-06   9.21419e-06   4.27167e-06   1.35523e-05
           2.6       2.51327     0.0209484  -3.05501e-07   1.48456e-06  -1.24736e-05   1.01996e-05    6.6641e-06   2.29515e-05
           2.6       2.67035     0.0248065   -4.2936e-07    1.4317e-06  -1.67697e-05    1.0314e-05   9.66841e-06   3.05256e-05
           2.6       2.82743     0.0286882  -4.48266e-07   1.33492e-06  -1.69963e-05   8.81366e-06    1.2886e-05   3.09689e-05
           2.6       2.98451     0.0316582  -2.95989e-07   1.23226e-06  -1.10453e-05   5.21195e-06   1.54862e-05   2.02156e-05
           2.6       3.14159     0.0327942  -4.86359e-09   1.18439e-06  -2.14209e-07   2.57769e-08   1.65194e-05   3.95505e-07
           2.6       3.29867     0.0316937   2.88908e-07   1.22483e-06   1.07527e-05  -5.17746e-06   1.55372e-05  -1.97551e-05
           2.6       3.45575     0.0287301   4.45685e-07   1.32665e-06   1.69577e-05  -8.80844e-06   1.29465e-05  -3.11012e-05
           2.6       3.61283      0.024829   4.28271e-07    1.4281e-06   1.68625e-05  -1.03201e-05   9.70344e-06  -3.08903e-05
           2.6       3.76991     0.0209515   3.03287e-07   1.48605e-06   1.25436e-05  -1.02024e-05   6.67279e-06  -2.31189e-05
           2.6       3.92699     0.0177026   1.60579e-07   1.50148e-06   7.13805e-06  -9.22002e-06   4.27046e-06  -1.34568e-05
           2.6       4.08407     0.0152787    5.1451e-08   1.50299e-06   2.70999e-06  -7.86441e-06   2.53682e-06  -5.42476e-06
           2.6       4.24115     0.0136227  -1.19225e-08   1.51394e-06  -5.40099e-09  -6.29043e-06   1.35494e-06  -3.31036e-07
           2.6       4.39823     0.0125869  -3.33363e-08   1.53619e-06  -1.04462e-06   -4.4662e-06   5.95494e-07    1.7006e-06
           2.6       4.55531     0.0120305  -2.17059e-08   1.55637e-06  -8.24782e-07  -2.35414e-06   1.69444e-07   1.32313e-06
           2.6       4.71239     0.0118635   8.64865e-09    1.5605e-06   5.42221e-08  -3.47481e-08   3.16007e-08   -3.1021e-07
           2.6       4.86947     0.0120594   3.83244e-08   1.54417e-06    9.3307e-07   2.29836e-06   1.68703e-07  -1.90948e-06
           2.6       5.02655     0.0126561   4.75533e-08   1.51504e-06   1.15377e-06    4.4548e-06   5.92987e-07  -2.20097e-06
           2.6       5.18363     0.0137532   2.14515e-08   1.48882e-06   1.16213e-07   6.36016e-06   1.34933e-06   -6.8338e-08
           2.6       5.34071     0.0155004   -4.9074e-08   1.47895e-06   -2.6155e-06   8.05369e-06    2.5267e-06    5.1246e-06
           2.6       5.49779     0.0180538  -1.68247e-07   1.48266e-06  -7.13367e-06   9.55924e-06   4.25441e-06   1.33095e-05
           2.6       5.65487     0.0214805  -3.24818e-07   1.47492e-06  -1.27823e-05   1.07018e-05   6.65321e-06   2.33202e-05
           2.6       5.81195     0.0255888    -4.657e-07   1.42468e-06   -1.7515e-05   1.09475e-05   9.69689e-06   3.17354e-05
           2.6       5.96903     0.0297533  -4.92576e-07    1.3284e-06  -1.80087e-05   9.45096e-06   1.29893e-05   3.26195e-05
           2.6       6.12611     0.0329468  -3.27673e-07   1.22768e-06  -1.18219e-05   5.62943e-06   1.56622e-05   2.12988e-05
           2.8             0     0.0195972  -3.91103e-09   5.82443e-07  -1.93516e-07   2.38319e-08   1.00554e-05   9.19507e-08
           2.8       0.15708      0.018834   1.99952e-07   6.15035e-07   7.18463e-06  -3.54124e-06   9.39431e-06  -1.33694e-05
           2.8      0.314159     0.0168401   3.03744e-07    6.8857e-07   1.11577e-05  -5.91844e-06   7.70516e-06  -2.04098e-05
           2.8      0.471239     0.0142769   2.86185e-07   7.57236e-07   1.08412e-05  -6.75905e-06    5.6552e-06  -1.96215e-05
           2.8      0.628319     0.0117912   1.99217e-07   7.92097e-07   7.86258e-06  -6.49409e-06   3.80386e-06  -1.42257e-05
           2.8      0.785398    0.00975575   1.04661e-07    7.9621e-07   4.36194e-06  -5.70483e-06   2.38417e-06   -8.0409e-06
           2.8      0.942478    0.00826589   3.35981e-08    7.9064e-07   1.59673e-06  -4.74061e-06   1.39016e-06    -3.094e-06
           2.8       1.09956      0.007262  -8.38263e-09   7.91924e-07  -5.90062e-08    -3.708e-06   7.31235e-07   1.60954e-09
           2.8       1.25664    0.00663796  -2.37705e-08   8.02387e-07  -6.77529e-07   -2.5826e-06   3.18402e-07   1.24339e-06
           2.8       1.41372    0.00629894  -1.75719e-08   8.14824e-07   -5.3749e-07  -1.32844e-06   9.12174e-08    1.0446e-06
           2.8        1.5708    0.00618472   1.25038e-09   8.21205e-07  -8.60189e-09   1.88843e-08   1.85855e-08   9.93022e-08
           2.8       1.72788    0.00627453    2.0296e-08   8.18243e-07   5.23553e-07    1.3524e-06   9.17241e-08  -8.45702e-07
           2.8       1.88496    0.00658612   2.74574e-08   8.08904e-07   6.73896e-07   2.56673e-06   3.19846e-07  -1.04555e-06
           2.8       2.04204    0.00717561   1.41537e-08   8.00813e-07   7.31929e-08   3.62951e-06   7.34121e-07   1.89012e-07
           2.8       2.19911    0.00813112  -2.46895e-08   8.00509e-07  -1.54846e-06   4.57905e-06   1.39479e-06   3.24493e-06
           2.8       2.35619    0.00954778  -9.14601e-08   8.05078e-07  -4.23258e-06   5.44209e-06    2.3886e-06   8.04102e-06
           2.8       2.51327     0.0114714  -1.79975e-07   7.98587e-07  -7.57656e-06   6.12311e-06    3.7982e-06   1.38801e-05
           2.8       2.67035     0.0138006  -2.60602e-07   7.61852e-07  -1.03765e-05   6.30899e-06   5.61818e-06   1.88191e-05
           2.8       2.82743     0.0161826  -2.77633e-07   6.92638e-07  -1.06723e-05   5.48723e-06   7.61667e-06   1.94102e-05
           2.8       2.98451     0.0180268    -1.855e-07   6.18289e-07  -7.00059e-06   3.28602e-06   9.26233e-06   1.28099e-05
           2.8       3.14159     0.0187372  -2.83679e-09   5.83426e-07  -1.37141e-07   1.73956e-08   9.92371e-06   2.58023e-07
           2.8       3.29867     0.0180511   1.81558e-07   6.13022e-07   6.81677e-06  -3.26303e-06    9.2973e-06  -1.25143e-05
           2.8       3.45575     0.0162113   2.76515e-07   6.86862e-07   1.06546e-05  -5.48411e-06   7.65764e-06  -1.95048e-05
           2.8       3.61283     0.0138164   2.60175e-07   7.59385e-07   1.04387e-05  -6.31296e-06   5.64149e-06  -1.90584e-05
           2.8       3.76991     0.0114746    1.7858e-07   7.99473e-07   7.61794e-06  -6.12463e-06   3.80397e-06  -1.39861e-05
           2.8       3.92699    0.00954941   8.97267e-08   8.07999e-07   4.24074e-06  -5.44581e-06   2.38813e-06  -7.98091e-06
           2.8       4.08407    0.00814024   2.39888e-08   8.05088e-07   1.55876e-06  -4.59211e-06   1.39489e-06  -3.13674e-06
           2.8       4.24115    0.00719383  -1.30894e-08   8.07145e-07  -4.40476e-08  -3.65026e-06   7.35241e-07  -1.23392e-07
           2.8       4.39823    0.00660982  -2.45198e-08   8.16447e-07   -6.3635e-07  -2.58622e-06   3.20748e-07   1.05063e-06
           2.8       4.55531    0.00629873  -1.56713e-08    8.2574e-07  -4.91298e-07  -1.36288e-06   9.20419e-08    8.0405e-07
           2.8       4.71239    0.00620561   4.79563e-09    8.2734e-07   3.11626e-08  -1.94098e-08    1.8631e-08  -1.69605e-07
           2.8       4.86947    0.00631473   2.49105e-08   8.18892e-07   5.53132e-07   1.33257e-06   9.13952e-08  -1.12341e-06
           2.8       5.02655    0.00664866   3.24347e-08    8.0456e-07   6.97455e-07   2.58376e-06   3.18892e-07  -1.31957e-06
           2.8       5.18363    0.00726858   1.82806e-08   7.92995e-07   1.04226e-07   3.69968e-06   7.31529e-07  -8.54708e-08
           2.8       5.34071    0.00826959  -2.30828e-08    7.9151e-07  -1.51104e-06   4.71967e-06   1.38868e-06   2.98927e-06
           2.8       5.49779    0.00975814  -9.50028e-08   7.97397e-07  -4.25195e-06   5.67387e-06   2.37867e-06    7.9318e-06
           2.8       5.65487     0.0117946  -1.92679e-07   7.93363e-07  -7.78559e-06   6.46329e-06   3.79267e-06   1.41616e-05
           2.8       5.81195     0.0142842  -2.84708e-07   7.57776e-07  -1.08745e-05   6.74397e-06    5.6389e-06   1.96511e-05
           2.8       5.96903     0.0168508  -3.07365e-07   6.88046e-07  -1.13503e-05   5.93076e-06   7.68797e-06   2.05351e-05
           2.8       6.12611     0.0188426  -2.06791e-07   6.14243e-07  -7.51684e-06    3.5789e-06   9.38306e-06   1.35438e-05
             3             0     0.0111147  -2.16713e-09   2.77505e-07  -1.14453e-07     1.519e-08   5.95919e-06   4.67398e-08
             3       0.15708     0.0106446   1.23671e-07   3.00324e-07   4.47601e-06  -2.21484e-06   5.54306e-06  -8.32578e-06
             3      0.314159    0.00942492   1.85219e-07   3.51597e-07   6.87992e-06  -3.65436e-06   4.49098e-06  -1.25639e-05
             3      0.471239    0.00787612   1.70691e-07   3.98906e-07   6.58149e-06  -4.09798e-06   3.23803e-06  -1.18745e-05
             3      0.628319    0.00639919   1.15109e-07   4.22346e-07   4.68114e-06  -3.86136e-06   2.13473e-06  -8.44242e-06
             3      0.785398    0.00521278   5.74846e-08   4.24286e-07   2.54044e-06  -3.33439e-06   1.31203e-06  -4.68479e-06
             3      0.942478    0.00436055   1.56227e-08   4.19005e-07   9.00103e-07  -2.73572e-06   7.51693e-07  -1.76537e-06
             3       1.09956    0.00379578  -8.39324e-09   4.17474e-07  -5.74192e-08  -2.12377e-06   3.89786e-07    2.8141e-08
             3       1.25664    0.00344924  -1.64939e-08   4.21533e-07  -4.02467e-07  -1.47471e-06   1.68303e-07   7.31068e-07
             3       1.41372    0.00326245  -1.16772e-08   4.27271e-07  -3.12429e-07  -7.58399e-07   4.86544e-08   6.01913e-07
             3        1.5708    0.00319961   6.93562e-10   4.30367e-07  -4.88116e-09   9.69864e-09   1.07658e-08   5.07593e-08
             3       1.72788    0.00324862   1.31433e-08   4.29114e-07   3.04475e-07   7.69333e-07   4.88532e-08  -4.99669e-07
             3       1.88496    0.00341977   1.84255e-08   4.25087e-07   4.00512e-07   1.46119e-06   1.68973e-07  -6.28655e-07
             3       2.04204    0.00374643   1.14981e-08   4.22403e-07   6.61766e-08    2.0715e-06   3.91214e-07   7.01963e-08
             3       2.19911    0.00428294  -1.06397e-08   4.24567e-07  -8.70674e-07    2.6312e-06   7.54085e-07   1.84024e-06
             3       2.35619    0.00509159  -4.98203e-08   4.29322e-07  -2.46065e-06   3.16458e-06   1.31437e-06   4.66876e-06
             3       2.51327    0.00620995  -1.03442e-07   4.26061e-07  -4.50055e-06   3.61926e-06   2.13106e-06   8.21142e-06
             3       2.67035    0.00758934  -1.54465e-07   4.01764e-07  -6.27971e-06   3.79967e-06   3.21461e-06   1.13483e-05
             3       2.82743    0.00902289  -1.67977e-07   3.54589e-07  -6.55384e-06    3.3634e-06   4.43393e-06   1.18983e-05
             3       2.98451     0.0101457  -1.13589e-07   3.03161e-07  -4.33848e-06   2.03945e-06   5.45661e-06   7.93705e-06
             3       3.14159     0.0105813  -1.62391e-09   2.78868e-07  -8.57996e-08   1.14153e-08    5.8721e-06   1.63777e-07
             3       3.29867     0.0101618   1.11451e-07   2.99554e-07   4.22555e-06  -2.02456e-06   5.47984e-06  -7.75234e-06
             3       3.45575    0.00904187   1.67577e-07    3.5069e-07   6.54668e-06  -3.36162e-06   4.46081e-06   -1.1963e-05
             3       3.61283    0.00759992   1.54347e-07   4.00136e-07   6.32015e-06  -3.80221e-06   3.22961e-06  -1.15007e-05
             3       3.76991    0.00621246   1.02587e-07   4.26593e-07   4.52461e-06  -3.62001e-06   2.13472e-06  -8.27669e-06
             3       3.92699    0.00509313   4.87085e-08   4.31026e-07   2.46308e-06  -3.16686e-06    1.3142e-06    -4.632e-06
             3       4.08407    0.00428899   1.01227e-08   4.27171e-07   8.74636e-07  -2.63966e-06    7.5433e-07  -1.77617e-06
             3       4.24115    0.00375782   -1.1018e-08   4.25993e-07  -5.07451e-08    -2.085e-06   3.92058e-07  -3.19043e-08
             3       4.39823    0.00343425  -1.68899e-08   4.29365e-07  -3.80151e-07  -1.47399e-06   1.69642e-07   6.32172e-07
             3       4.55531    0.00326322  -1.06396e-08   4.33367e-07  -2.86907e-07  -7.76527e-07   4.91271e-08   4.76269e-07
             3       4.71239    0.00321213   2.62834e-09   4.33848e-07   1.75618e-08   -1.0688e-08   1.07974e-08   -9.1449e-08
             3       4.86947    0.00327188   1.57238e-08   4.29583e-07   3.21574e-07   7.60308e-07    4.8654e-08  -6.47882e-07
             3       5.02655    0.00345561   2.12706e-08   4.22785e-07   4.13826e-07   1.47484e-06   1.68396e-07  -7.74895e-07
             3       5.18363    0.00379972   1.38599e-08   4.18131e-07   8.29917e-08   2.11821e-06   3.89737e-07  -7.59454e-08
             3       5.34071    0.00436288  -9.78364e-09   4.19592e-07   -8.5105e-07   2.72263e-06   7.50657e-07   1.70543e-06
             3       5.49779    0.00521453  -5.20869e-08   4.25106e-07  -2.47696e-06   3.31545e-06   1.30877e-06   4.62328e-06
             3       5.65487    0.00640196  -1.11464e-07    4.2325e-07  -4.63698e-06   3.84301e-06   2.12835e-06   8.40986e-06
             3       5.81195    0.00788169  -1.69944e-07   3.99382e-07  -6.60275e-06      4.09e-06   3.22888e-06   1.18989e-05
             3       5.96903    0.00943294  -1.87348e-07   3.51407e-07  -6.99552e-06   3.66368e-06   4.48148e-06   1.26405e-05
             3       6.12611     0.0106509  -1.27518e-07   2.99922e-07  -4.67323e-06   2.23942e-06    5.5369e-06   8.42027e-06


==> anc/Figure2_sigmastar.dat <==
             0             0      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       0.15708      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0      0.314159      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0      0.471239      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0      0.628319      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0      0.785398      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0      0.942478      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       1.09956      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       1.25664      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       1.41372      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0        1.5708      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       1.72788      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       1.88496      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.04204      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.19911      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.35619      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.51327      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.67035      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.82743      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       2.98451      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.14159      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.29867      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.45575      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.61283      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.76991      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       3.92699      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.08407      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.24115      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.39823      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.55531      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.71239      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       4.86947      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.02655      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.18363      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.34071      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.49779      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.65487      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.81195      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       5.96903      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
             0       6.12611      0.812984  -1.72373e-08  -0.000251547  -3.78492e-07  -4.85087e-08  -3.07282e-05  -8.85164e-08
           0.2             0      0.797197  -6.65649e-09  -0.000256119  -8.13899e-07  -3.17797e-08  -9.07919e-05   4.51203e-07
           0.2       0.15708      0.797031   7.64978e-07  -0.000256269   9.27842e-06   1.11314e-05  -8.91763e-05  -4.74452e-06
           0.2      0.314159      0.796539   1.45319e-06  -0.000256695   1.84542e-05   2.11711e-05  -8.45252e-05  -9.47112e-06
           0.2      0.471239      0.795774   1.98893e-06  -0.000257366   2.58398e-05   2.90831e-05  -7.73226e-05  -1.32307e-05
           0.2      0.628319      0.794815   2.31764e-06   -0.00025823   3.06653e-05   3.40772e-05  -6.83148e-05  -1.55314e-05
           0.2      0.785398      0.793759   2.40457e-06  -0.000259217   3.23425e-05   3.56551e-05  -5.84301e-05  -1.59405e-05
           0.2      0.942478      0.792709   2.23846e-06  -0.000260244   3.05558e-05   3.36568e-05  -4.86824e-05  -1.41694e-05
           0.2       1.09956      0.791766   1.83292e-06  -0.000261219   2.53421e-05   2.82741e-05  -4.00685e-05  -1.01642e-05
           0.2       1.25664      0.791014   1.22543e-06  -0.000262056   1.71329e-05   2.00294e-05  -3.34721e-05  -4.17162e-06
           0.2       1.41372      0.790521    4.7391e-07  -0.000262681   6.73797e-06   9.72379e-06    -2.958e-05     3.252e-06
           0.2        1.5708      0.790329  -3.48912e-07  -0.000263043  -4.73853e-06  -1.64119e-06    -2.882e-05   1.12976e-05
           0.2       1.72788      0.790455  -1.16262e-06   -0.00026312  -1.60387e-05  -1.29601e-05  -3.13218e-05   1.90213e-05
           0.2       1.88496      0.790886   -1.8871e-06  -0.000262926  -2.59225e-05  -2.31301e-05   -3.6905e-05   2.54969e-05
           0.2       2.04204      0.791582  -2.45058e-06  -0.000262502  -3.33369e-05  -3.11565e-05  -4.50939e-05   2.99647e-05
           0.2       2.19911      0.792478  -2.79681e-06  -0.000261912  -3.75478e-05  -3.62489e-05  -5.51585e-05   3.19433e-05
           0.2       2.35619       0.79349  -2.89078e-06  -0.000261235  -3.82111e-05  -3.78979e-05   -6.6179e-05   3.12764e-05
           0.2       2.51327      0.794518  -2.72209e-06  -0.000260551  -3.53754e-05   -3.5926e-05  -7.71296e-05   2.81121e-05
           0.2       2.67035      0.795456  -2.30584e-06  -0.000259935  -2.94253e-05   -3.0507e-05  -8.69749e-05   2.28277e-05
           0.2       2.82743      0.796207  -1.68093e-06  -0.000259449  -2.09915e-05  -2.21525e-05   -9.4772e-05   1.59312e-05
           0.2       2.98451      0.796689  -9.05996e-07  -0.000259138  -1.08548e-05   -1.1664e-05  -9.97659e-05   7.97312e-06
           0.2       3.14159      0.796849  -5.37097e-08  -0.000259032    1.3011e-07  -5.57386e-08  -0.000101469  -5.05126e-07
           0.2       3.29867      0.796669   7.96067e-07  -0.000259138   1.10843e-05   1.15459e-05  -9.97157e-05  -8.98099e-06
           0.2       3.45575      0.796169   1.56364e-06  -0.000259448   2.11335e-05   2.20154e-05   -9.4676e-05  -1.69319e-05
           0.2       3.61283      0.795401   2.17682e-06  -0.000259934   2.94358e-05   3.03404e-05  -8.68418e-05   -2.3816e-05
           0.2       3.76991      0.794448   2.57776e-06  -0.000260551   3.52281e-05   3.57224e-05  -7.69713e-05  -2.90815e-05
           0.2       3.92699      0.793409   2.72871e-06  -0.000261237    3.7898e-05   3.76538e-05  -6.60097e-05  -3.22178e-05
           0.2       4.08407       0.79239   2.61595e-06  -0.000261916   3.70758e-05   3.59651e-05  -5.49927e-05  -3.28439e-05
           0.2       4.24115      0.791489   2.25155e-06  -0.000262507   3.27218e-05    3.0838e-05  -4.49456e-05  -3.08071e-05
           0.2       4.39823      0.790792   1.67241e-06   -0.00026293   2.51816e-05   2.27858e-05  -3.67859e-05   -2.6259e-05
           0.2       4.55531      0.790363    9.3674e-07  -0.000263121   1.51851e-05    1.2602e-05  -3.12401e-05  -1.96776e-05
           0.2       4.71239      0.790241   1.18161e-07  -0.000263038   3.77817e-06   1.28295e-06  -2.87797e-05  -1.18201e-05
           0.2       4.86947      0.790438  -7.01704e-07  -0.000262669  -7.80554e-06  -1.00682e-05  -2.95808e-05  -3.61326e-06
           0.2       5.02655      0.790938  -1.44156e-06  -0.000262036  -1.83107e-05  -2.03472e-05  -3.35093e-05   3.99499e-06
           0.2       5.18363      0.791697  -2.02867e-06  -0.000261191  -2.66304e-05  -2.85552e-05  -4.01341e-05   1.01874e-05
           0.2       5.34071       0.79265  -2.40625e-06   -0.00026021  -3.19481e-05  -3.38951e-05  -4.87659e-05   1.43958e-05
           0.2       5.49779      0.793708  -2.53904e-06   -0.00025918  -3.38234e-05  -3.58486e-05  -5.85205e-05   1.63598e-05
           0.2       5.65487      0.794774  -2.41671e-06  -0.000258194  -3.22132e-05  -3.42282e-05  -6.84011e-05   1.61204e-05
           0.2       5.81195      0.795742  -2.05446e-06  -0.000257335  -2.74314e-05  -2.91976e-05  -7.73957e-05   1.39564e-05
           0.2       5.96903      0.796518  -1.49107e-06  -0.000256672  -2.00694e-05  -2.12578e-05  -8.45779e-05   1.02953e-05
           0.2       6.12611       0.79702  -7.84647e-07  -0.000256256  -1.09037e-05  -1.12008e-05  -8.92038e-05   5.62748e-06
           0.4             0      0.749563   1.14471e-08   -0.00026389  -3.45399e-07   -1.5207e-08  -0.000243123   5.71379e-07
           0.4       0.15708      0.748779   2.17889e-06  -0.000264199   2.17002e-05   3.87494e-05  -0.000237329  -5.76133e-06
           0.4      0.314159      0.746503   4.12694e-06  -0.000265079    4.3174e-05   7.35188e-05  -0.000220669  -1.35868e-05
           0.4      0.471239      0.743021   5.67572e-06  -0.000266519   6.29615e-05   0.000100773  -0.000195015   -2.3335e-05
           0.4      0.628319      0.738746   6.67012e-06  -0.000268474   7.89755e-05   0.000117837  -0.000163176  -3.37454e-05
           0.4      0.785398      0.734152   6.99752e-06  -0.000270836   8.84479e-05   0.000123122  -0.000128513  -4.21042e-05
           0.4      0.942478        0.7297   6.60642e-06  -0.000273415   8.87164e-05   0.000116221  -9.45409e-05  -4.51841e-05
           0.4       1.09956      0.725792   5.51897e-06  -0.000275947    7.8174e-05   9.78952e-05  -6.45755e-05  -4.04687e-05
           0.4       1.25664      0.722742   3.83278e-06  -0.000278127   5.70045e-05   6.99642e-05   -4.1449e-05   -2.7177e-05
           0.4       1.41372      0.720772   1.71152e-06  -0.000279669   2.74412e-05   3.51337e-05   -2.7305e-05  -6.72777e-06
           0.4        1.5708      0.720012  -6.32785e-07  -0.000280369  -6.53741e-06  -3.25214e-06  -2.34573e-05   1.74954e-05
           0.4       1.72788      0.720512   -2.9624e-06  -0.000280155  -3.99897e-05  -4.15175e-05  -3.03099e-05   4.09944e-05
           0.4       1.88496      0.722237  -5.03878e-06  -0.000279098  -6.80567e-05  -7.59986e-05  -4.73359e-05   5.93541e-05
           0.4       2.04204      0.725071  -6.64827e-06  -0.000277399  -8.69934e-05  -0.000103385  -7.31127e-05   6.94226e-05
           0.4       2.19911      0.728802   -7.6264e-06  -0.000275332  -9.49102e-05  -0.000121019  -0.000105413   7.01125e-05
           0.4       2.35619      0.733117   -7.8777e-06  -0.000273188  -9.20177e-05  -0.000127134   -0.00014135   6.25696e-05
           0.4       2.51327      0.737613  -7.38639e-06  -0.000271215  -8.02991e-05  -0.000121022  -0.000177584   4.96407e-05
           0.4       2.67035      0.741822   -6.2147e-06  -0.000269587  -6.27083e-05  -0.000103129  -0.000210596   3.48006e-05
           0.4       2.82743      0.745263  -4.48892e-06  -0.000268396  -4.21688e-05   -7.5072e-05  -0.000237037   2.09046e-05
           0.4       2.98451      0.747513  -2.37847e-06  -0.000267679  -2.07532e-05  -3.95365e-05  -0.000254117    9.2423e-06
           0.4       3.14159      0.748281  -7.54052e-08  -0.000267438   6.18042e-07  -4.29193e-08  -0.000259978  -6.96891e-07
           0.4       3.29867      0.747463      2.22e-06  -0.000267675   2.18398e-05   3.94296e-05  -0.000253971    -1.062e-05
           0.4       3.45575      0.745166   4.30797e-06  -0.000268393   4.28443e-05   7.49037e-05  -0.000236757    -2.225e-05
           0.4       3.61283      0.741683   5.99774e-06  -0.000269593   6.28088e-05   0.000102865  -0.000210206  -3.61306e-05
           0.4       3.76991      0.737441   7.12162e-06   -0.00027124   7.97875e-05   0.000120636  -0.000177119  -5.09915e-05
           0.4       3.92699      0.732921    7.5552e-06  -0.000273237   9.09759e-05   0.000126613  -0.000140855  -6.39664e-05
           0.4       4.08407      0.728593   7.23865e-06  -0.000275407   9.35034e-05   0.000120362  -0.000104934   -7.1549e-05
           0.4       4.24115       0.72486    6.1911e-06  -0.000277495   8.54188e-05   0.000102605  -7.26957e-05  -7.08631e-05
           0.4       4.39823      0.722032   4.51279e-06  -0.000279205   6.64883e-05    7.5123e-05  -4.70191e-05  -6.07487e-05
           0.4       4.55531      0.720319   2.37443e-06  -0.000280257   3.85304e-05   4.05841e-05  -3.01199e-05   -4.2287e-05
           0.4       4.71239      0.719835  -2.85081e-09   -0.00028045   5.19417e-06   2.30862e-06   -2.3406e-05  -1.86177e-05
           0.4       4.86947      0.720612  -2.37267e-06  -0.000279715  -2.87481e-05   -3.6035e-05  -2.73878e-05   5.86547e-06
           0.4       5.02655      0.722598   -4.4901e-06  -0.000278131  -5.83959e-05  -7.07736e-05  -4.16447e-05   2.66796e-05
           0.4       5.18363      0.725663  -6.13817e-06  -0.000275908  -7.97444e-05  -9.85736e-05  -6.48495e-05   4.04264e-05
           0.4       5.34071      0.729584  -7.15219e-06  -0.000273338  -9.04729e-05  -0.000116748   -9.4851e-05    4.5629e-05
           0.4       5.49779       0.73405  -7.43912e-06  -0.000270732  -9.02881e-05  -0.000123496  -0.000128817   4.29791e-05
           0.4       5.65487      0.738658  -6.98774e-06  -0.000268358  -8.07204e-05  -0.000118079   -0.00016344     3.491e-05
           0.4       5.81195       0.74295  -5.86612e-06   -0.00026641  -6.44337e-05  -0.000100915  -0.000195219   2.46147e-05
           0.4       5.96903      0.746453  -4.20652e-06  -0.000264995  -4.42867e-05   -7.3595e-05  -0.000220803   1.48425e-05
           0.4       6.12611      0.748753  -2.18285e-06  -0.000264153  -2.25094e-05  -3.87905e-05  -0.000237395   6.94164e-06
           0.6             0      0.669681   7.42417e-08  -0.000256186   1.49061e-06  -1.93743e-08   -0.00039962  -2.87269e-07
           0.6       0.15708      0.667807   2.60033e-06  -0.000256375   7.34688e-06   6.85546e-05  -0.000388943   2.63561e-05
           0.6      0.314159      0.662426    4.9475e-06  -0.000256916   1.92793e-05   0.000129543  -0.000358372   4.07606e-05
           0.6      0.471239      0.654333     6.949e-06  -0.000257971   4.00998e-05   0.000176529  -0.000311906   3.60623e-05
           0.6      0.628319      0.644629   8.38499e-06   -0.00025971    6.6944e-05   0.000205076  -0.000255238   1.40195e-05
           0.6      0.785398      0.634483   9.03011e-06  -0.000262191   9.23172e-05   0.000212974  -0.000194714  -1.62289e-05
           0.6      0.942478       0.62493   8.72666e-06  -0.000265271    0.00010722   0.000200095  -0.000136456  -4.23677e-05
           0.6       1.09956      0.616769    7.4402e-06  -0.000268575   0.000104673   0.000168101  -8.58022e-05  -5.38065e-05
           0.6       1.25664      0.610542   5.27543e-06  -0.000271563   8.22455e-05   0.000120197  -4.70317e-05  -4.53686e-05
           0.6       1.41372      0.606574   2.45725e-06  -0.000273669   4.29141e-05   6.09009e-05  -2.32385e-05  -1.88084e-05
           0.6        1.5708      0.605034  -7.05296e-07  -0.000274466  -5.71778e-06  -4.25825e-06  -1.62619e-05   1.79774e-05
           0.6       1.72788      0.605981  -3.85878e-06  -0.000273804  -5.34796e-05  -6.91991e-05  -2.66442e-05   5.36096e-05
           0.6       1.88496      0.609382  -6.64524e-06  -0.000271851  -9.03609e-05  -0.000127872  -5.36271e-05   7.69139e-05
           0.6       2.04204       0.61509   -8.7445e-06  -0.000269044  -0.000109209  -0.000174832  -9.51927e-05   8.05599e-05
           0.6       2.19911      0.622794  -9.91998e-06  -0.000265941  -0.000107696   -0.00020568  -0.000148131   6.35713e-05
           0.6       2.35619      0.631959  -1.00614e-05  -0.000263063  -8.89765e-05  -0.000217344  -0.000208118   3.18929e-05
           0.6       2.51327      0.641786  -9.20821e-06  -0.000260763  -6.06787e-05  -0.000208279  -0.000269836  -3.33749e-06
           0.6       2.67035      0.651237  -7.53482e-06  -0.000259169  -3.22802e-05  -0.000178702  -0.000327239   -2.9561e-05
           0.6       2.82743      0.659145   -5.2924e-06  -0.000258221  -1.15412e-05  -0.000130864   -0.00037409  -3.76071e-05
           0.6       2.98451      0.664411  -2.73051e-06  -0.000257754  -1.36816e-06  -6.91867e-05  -0.000404803  -2.57455e-05
           0.6       3.14159       0.66624  -4.24982e-08  -0.000257613   1.27543e-06  -2.39043e-08  -0.000415452  -9.00917e-07
           0.6       3.29867      0.664341   2.63208e-06  -0.000257741   3.54781e-06    6.9111e-05  -0.000404617   2.40987e-05
           0.6       3.45575      0.659006   5.15576e-06  -0.000258209   1.27299e-05   0.000130705  -0.000373719   3.62829e-05
           0.6       3.61283      0.651035   7.33984e-06  -0.000259179    3.2159e-05   0.000178406  -0.000326702   2.84413e-05
           0.6       3.76991      0.641533   8.93862e-06  -0.000260818   5.92654e-05   0.000207804  -0.000269175   2.14967e-06
           0.6       3.92699      0.631675   9.70239e-06  -0.000263183   8.65501e-05   0.000216665  -0.000207399  -3.33265e-05
           0.6       4.08407      0.622501   9.45709e-06   -0.00026613   0.000104688   0.000204792   -0.00014743  -6.52091e-05
           0.6       4.24115      0.614805    8.1653e-06  -0.000269292   0.000106103   0.000173745  -9.45827e-05  -8.22234e-05
           0.6       4.39823      0.609117   5.94302e-06  -0.000272131   8.75897e-05   0.000126616  -5.31701e-05   -7.8451e-05
           0.6       4.55531      0.605742   3.03635e-06  -0.000274077   5.13069e-05   6.78247e-05  -2.63847e-05  -5.49707e-05
           0.6       4.71239      0.604822  -2.22171e-07  -0.000274696    4.1479e-06   2.84002e-06  -1.62227e-05  -1.91555e-05
           0.6       4.86947      0.606385  -3.46028e-06  -0.000273823  -4.41447e-05  -6.22664e-05  -2.34152e-05   1.78942e-05
           0.6       5.02655      0.610371  -6.30921e-06  -0.000271626  -8.35508e-05  -0.000121407  -4.73881e-05   4.49228e-05
           0.6       5.18363      0.616611  -8.44546e-06  -0.000268545  -0.000106398  -0.000169069   -8.6272e-05   5.40767e-05
           0.6       5.34071      0.624781  -9.63441e-06  -0.000265161  -0.000109411  -0.000200774  -0.000136954   4.34663e-05
           0.6       5.49779      0.634341  -9.77182e-06  -0.000262022  -9.46106e-05  -0.000213377  -0.000195156   1.79733e-05
           0.6       5.65487      0.644497  -8.90746e-06  -0.000259511  -6.86643e-05  -0.000205265  -0.000255565  -1.21185e-05
           0.6       5.81195      0.654218  -7.23046e-06  -0.000257777  -4.05591e-05  -0.000176596  -0.000312102  -3.46108e-05
           0.6       5.96903      0.662339  -5.00908e-06  -0.000256761  -1.81459e-05  -0.000129569  -0.000358462  -4.01694e-05
           0.6       6.12611       0.66776  -2.50746e-06  -0.000256289  -4.88329e-06  -6.85857e-05  -0.000388971  -2.65916e-05
           0.8             0      0.561484   1.52048e-07  -0.000224258   3.85546e-06  -6.64455e-08   -0.00048758  -1.84306e-06
           0.8       0.15708      0.558429    1.6161e-06  -0.000224155  -3.36069e-05   8.80169e-05  -0.000473132   9.06716e-05
           0.8      0.314159       0.54975   3.20151e-06  -0.000223866  -5.22549e-05   0.000165199  -0.000432071   0.000150892
           0.8      0.471239      0.536925   4.90917e-06  -0.000223747  -4.19336e-05   0.000222876  -0.000370844   0.000160747
           0.8      0.628319      0.521908     6.481e-06  -0.000224237   -6.5342e-06   0.000256063  -0.000298062   0.000123762
           0.8      0.785398      0.506633   7.52129e-06  -0.000225655    3.9238e-05   0.000263227  -0.000222463   6.04216e-05
           0.8      0.942478      0.492659   7.68749e-06  -0.000228024   7.73515e-05   0.000245354  -0.000151574  -2.68998e-06
           0.8       1.09956      0.481041   6.82211e-06  -0.000230994   9.36545e-05   0.000205092  -9.12435e-05  -4.34526e-05
           0.8       1.25664      0.472375   4.98123e-06  -0.000233905   8.21636e-05   0.000146388  -4.57343e-05  -5.08325e-05
           0.8       1.41372       0.46693   2.39377e-06  -0.000235992   4.60651e-05    7.4464e-05  -1.79445e-05  -2.69124e-05
           0.8        1.5708      0.464804  -5.98132e-07  -0.000236655  -3.90575e-06  -4.27677e-06  -9.53485e-06    1.5062e-05
           0.8       1.72788      0.466024  -3.59344e-06  -0.000235678  -5.28817e-05  -8.27109e-05   -2.0954e-05   5.56213e-05
           0.8       1.88496      0.470584  -6.18238e-06  -0.000233313  -8.62101e-05  -0.000153767  -5.14532e-05   7.56332e-05
           0.8       2.04204      0.478405  -8.00086e-06  -0.000230178  -9.37547e-05  -0.000211183  -9.91325e-05   6.27917e-05
           0.8       2.19911      0.489226  -8.79562e-06  -0.000227028  -7.31723e-05  -0.000249931  -0.000160953   1.62956e-05
           0.8       2.35619      0.502455  -8.49489e-06  -0.000224494   -3.1303e-05  -0.000266274  -0.000232615  -5.16815e-05
           0.8       2.51327      0.517047  -7.25538e-06  -0.000222902   1.70787e-05  -0.000257769   -0.00030834  -0.000118548
           0.8       2.67035       0.53146  -5.43489e-06  -0.000222228   5.36667e-05  -0.000223599  -0.000380775  -0.000158077
           0.8       2.82743      0.543801  -3.45871e-06  -0.000222179   6.36913e-05  -0.000165382  -0.000441452  -0.000150478
           0.8       2.98451      0.552164  -1.62575e-06  -0.000222359    4.3145e-05  -8.80531e-05  -0.000482052  -9.24248e-05
           0.8       3.14159      0.555111   2.10382e-08   -0.00022245   1.97772e-06  -2.84006e-08  -0.000496331  -1.38977e-06
           0.8       3.29867        0.5521   1.64867e-06  -0.000222336  -3.98215e-05    8.7981e-05  -0.000481937   9.01938e-05
           0.8       3.45575      0.543667   3.43015e-06  -0.000222153  -6.19835e-05   0.000165252  -0.000441183   0.000149376
           0.8       3.61283      0.531256   5.33477e-06  -0.000222235  -5.39316e-05   0.000223354  -0.000380321   0.000157683
           0.8       3.76991      0.516784    7.0715e-06  -0.000222978  -1.91103e-05   0.000257353   -0.00030772   0.000117957
           0.8       3.92699      0.502163   8.21396e-06  -0.000224667   2.79978e-05   0.000265658  -0.000231905   5.03815e-05
           0.8       4.08407      0.488934    8.3993e-06  -0.000227308   6.91772e-05   0.000249107  -0.000160246  -1.80888e-05
           0.8       4.24115      0.478139   7.46957e-06   -0.00023055   8.96916e-05   0.000210153  -9.85147e-05  -6.44998e-05
           0.8       4.39823      0.470354   5.50276e-06  -0.000233735    8.2684e-05   0.000152537  -5.09902e-05  -7.68632e-05
           0.8       4.55531      0.465829   2.76377e-06  -0.000236093   5.03193e-05     8.131e-05  -2.06951e-05  -5.63767e-05
           0.8       4.71239      0.464638  -3.69505e-07  -0.000237005   2.35235e-06   2.78016e-06  -9.51135e-06   -1.5546e-05
           0.8       4.86947      0.466783  -3.47206e-06  -0.000236234  -4.70286e-05  -7.59328e-05    -1.816e-05   2.66329e-05
           0.8       5.02655      0.472239  -6.12474e-06   -0.00023402  -8.32659e-05  -0.000147678  -4.61518e-05   5.10016e-05
           0.8       5.18363      0.480908  -7.96404e-06  -0.000230985  -9.55519e-05  -0.000206067  -9.17798e-05   4.44978e-05
           0.8       5.34071      0.492521    -8.741e-06  -0.000227911  -8.01724e-05  -0.000245939  -0.000152111   4.85503e-06
           0.8       5.49779      0.506487  -8.39011e-06  -0.000225465  -4.23072e-05  -0.000263445  -0.000222881  -5.74502e-05
           0.8       5.65487       0.52176  -7.08085e-06  -0.000224004   4.56318e-06  -0.000256034  -0.000298282  -0.000120943
           0.8       5.81195      0.536787  -5.19492e-06   -0.00022351   4.24984e-05  -0.000222771  -0.000370865  -0.000159319
           0.8       5.96903      0.549642   -3.1894e-06  -0.000223671   5.60993e-05  -0.000165161  -0.000431974  -0.000151688
           0.8       6.12611      0.558369  -1.38992e-06  -0.000224044   4.02293e-05  -8.80955e-05  -0.000473039   -9.3523e-05
             1             0      0.438707   1.96276e-07  -0.000175658   5.49635e-06  -1.42158e-07  -0.000487531  -3.17077e-06
             1       0.15708       0.43489   3.88374e-08  -0.000175347  -7.69483e-05   9.24062e-05  -0.000471458   0.000155645
             1      0.314159      0.424159   4.15341e-07  -0.000174448   -0.00012732    0.00017185  -0.000426233   0.000260421
             1      0.471239      0.408573   1.53585e-06  -0.000173382   -0.00012877    0.00022873   -0.00036033   0.000282725
             1      0.628319      0.390741   3.09358e-06  -0.000172703  -8.73758e-05   0.000258918  -0.000284348   0.000230438
             1      0.785398      0.373082   4.50206e-06  -0.000172886  -2.52235e-05   0.000262613  -0.000208016   0.000136854
             1      0.942478      0.357373    5.2317e-06  -0.000174118   3.21115e-05   0.000242293  -0.000138648     4.157e-05
             1       1.09956      0.344652     5.009e-06  -0.000176165   6.55844e-05   0.000201248  -8.11087e-05  -2.47047e-05
             1       1.25664      0.335368   3.83447e-06  -0.000178412   6.72643e-05   0.000143271  -3.84724e-05  -4.75433e-05
             1       1.41372      0.329617   1.91201e-06  -0.000180073   4.05468e-05   7.30515e-05  -1.26558e-05  -2.99203e-05
             1        1.5708      0.327362  -4.25798e-07  -0.000180505  -2.30344e-06  -3.53411e-06  -4.71266e-06   1.10824e-05
             1       1.72788      0.328577  -2.77769e-06  -0.000179477  -4.42634e-05  -7.97694e-05  -1.48784e-05   5.06949e-05
             1       1.88496      0.333295  -4.73148e-06  -0.000177265  -6.85439e-05  -0.000149003  -4.25784e-05   6.45586e-05
             1       2.04204      0.341555  -5.92737e-06  -0.000174529  -6.35333e-05  -0.000205528  -8.64916e-05   3.67724e-05
             1       2.19911      0.353254  -6.13111e-06  -0.000172036  -2.67411e-05  -0.000244888   -0.00014454  -3.39805e-05
             1       2.35619      0.367938  -5.32123e-06  -0.000170368   3.30683e-05  -0.000263543  -0.000213598  -0.000131869
             1       2.51327      0.384578  -3.76432e-06  -0.000169732   9.64971e-05  -0.000258473   -0.00028887  -0.000226011
             1       2.67035      0.401442  -1.99532e-06  -0.000169955   0.000138283  -0.000227468  -0.000363275  -0.000278289
             1       2.82743      0.416205  -6.19254e-07  -0.000170617   0.000136922  -0.000170504   -0.00042752  -0.000257533
             1       2.98451      0.426379   1.87105e-08  -0.000171243   8.63443e-05  -9.16587e-05  -0.000471542  -0.000156586
             1       3.14159       0.43001   7.09832e-08   -0.00017148   2.44454e-06  -6.06926e-08   -0.00048728   -2.0829e-06
             1       3.29867      0.426344    9.9978e-08   -0.00017121  -8.23085e-05   9.15503e-05  -0.000471574   0.000153551
             1       3.45575      0.416116   6.79287e-07  -0.000170578  -0.000134958   0.000170401  -0.000427474   0.000256786
             1       3.61283      0.401285   1.98308e-06  -0.000169952  -0.000138602    0.00022731  -0.000363045   0.000278905
             1       3.76991      0.384364   3.67752e-06  -0.000169807  -9.85963e-05   0.000258195  -0.000288443   0.000226182
             1       3.92699      0.367701   5.15171e-06  -0.000170552  -3.63192e-05   0.000263119  -0.000213055   0.000130692
             1       4.08407      0.353032   5.85898e-06   -0.00017234   2.28541e-05   0.000244321  -0.000143986   3.19789e-05
             1       4.24115      0.341374   5.52906e-06  -0.000174937   5.95315e-05   0.000204808  -8.60058e-05  -3.84988e-05
             1       4.39823       0.33316   4.19114e-06  -0.000177733    6.5037e-05     0.0001481   -4.2213e-05  -6.53555e-05
             1       4.55531      0.328478   2.09263e-06  -0.000179938   4.17686e-05   7.86758e-05  -1.46729e-05  -5.06465e-05
             1       4.71239      0.327284  -3.94431e-07  -0.000180893   9.36931e-07   2.30174e-06  -4.69977e-06  -1.06294e-05
             1       4.86947      0.329546  -2.84679e-06  -0.000180342  -4.12376e-05  -7.42965e-05  -1.28481e-05   3.05184e-05
             1       5.02655      0.335296  -4.84848e-06  -0.000178546  -6.81609e-05  -0.000144356  -3.88431e-05   4.84859e-05
             1       5.18363       0.34457  -6.04508e-06  -0.000176174  -6.75434e-05  -0.000202008  -8.15788e-05   2.65101e-05
             1       5.34071      0.357275  -6.20686e-06  -0.000174027  -3.53586e-05  -0.000242633  -0.000139093  -3.85534e-05
             1       5.49779      0.372965  -5.31487e-06  -0.000172723   2.15275e-05  -0.000262561  -0.000208301  -0.000132994
             1       5.65487      0.390611   -3.6467e-06  -0.000172496   8.50412e-05  -0.000258636  -0.000284384  -0.000227005
             1       5.81195      0.408445   -1.7691e-06  -0.000173164   0.000129825  -0.000228456  -0.000360129  -0.000281436
             1       5.96903      0.424055  -3.35562e-07  -0.000174261   0.000132891   -0.00017178  -0.000425926  -0.000262454
             1       6.12611      0.434831   2.69806e-07  -0.000175238   8.64062e-05  -9.25819e-05  -0.000471235  -0.000160741
           1.2             0      0.320012   1.93208e-07  -0.000124572   5.87782e-06   -2.0666e-07  -0.000423168  -3.66102e-06
           1.2       0.15708      0.316075  -1.22475e-06  -0.000124229  -0.000102394   8.42608e-05  -0.000407655   0.000192275
           1.2      0.314159      0.305123  -1.78999e-06  -0.000123214  -0.000170326   0.000154995  -0.000364501   0.000319678
           1.2      0.471239      0.289478  -1.15636e-06  -0.000121861  -0.000178043   0.000203014  -0.000303137    0.00034536
           1.2      0.628319      0.271976   3.14714e-07  -0.000120653   -0.00013439   0.000225838  -0.000234663   0.000282932
           1.2      0.785398      0.255087   1.90707e-06  -0.000120067  -6.60973e-05   0.000225523  -0.000168294   0.000174722
           1.2      0.942478       0.24046   2.99415e-06  -0.000120375  -1.66311e-06   0.000205669   -0.00010999   6.62595e-05
           1.2       1.09956      0.228908   3.25661e-06  -0.000121486    3.9271e-05    0.00016963  -6.29541e-05  -1.00164e-05
           1.2       1.25664      0.220652   2.66598e-06  -0.000122929   4.92001e-05   0.000120419  -2.87706e-05  -4.02351e-05
           1.2       1.41372      0.215609   1.39165e-06  -0.000124044   3.17403e-05   6.15088e-05  -8.27732e-06  -2.84574e-05
           1.2        1.5708      0.213629  -2.70225e-07  -0.000124267  -1.24155e-06  -2.52661e-06  -1.91001e-06    7.4097e-06
           1.2       1.72788      0.214642  -1.95068e-06  -0.000123394  -3.35512e-05  -6.62231e-05   -9.7125e-06   4.21294e-05
           1.2       1.88496      0.218708  -3.27046e-06  -0.000121672  -4.92142e-05   -0.00012418  -3.13192e-05   5.08709e-05
           1.2       2.04204      0.225964  -3.90775e-06  -0.000119675  -3.69835e-05  -0.000171989  -6.60368e-05   1.69373e-05
           1.2       2.19911      0.236471  -3.66476e-06  -0.000118043   5.88844e-06  -0.000206396  -0.000112859  -6.19482e-05
           1.2       2.35619      0.249988  -2.55038e-06  -0.000117205   7.11392e-05  -0.000224632  -0.000170114  -0.000170381
           1.2       2.51327      0.265703  -8.74285e-07  -0.000117233   0.000139043  -0.000223634  -0.000234618  -0.000275994
           1.2       2.67035      0.282027   7.43583e-07  -0.000117879    0.00018204  -0.000200146  -0.000300637  -0.000335776
           1.2       2.82743      0.296623   1.58862e-06  -0.000118733   0.000174807  -0.000152397  -0.000359489   -0.00031111
           1.2       2.98451      0.306848   1.27598e-06  -0.000119405   0.000108885  -8.28659e-05   -0.00040083  -0.000189965
           1.2       3.14159      0.310539   8.91615e-08  -0.000119641   2.53596e-06  -9.88081e-08  -0.000415859  -2.63477e-06
           1.2       3.29867      0.306845  -1.12216e-06  -0.000119365  -0.000104787   8.27116e-05  -0.000401004   0.000186348
           1.2       3.45575       0.29659   -1.4927e-06  -0.000118685  -0.000172957   0.000152314  -0.000359661   0.000310776
           1.2       3.61283      0.281935  -7.10102e-07  -0.000117866  -0.000182399   0.000200069   -0.00030063   0.000337291
           1.2       3.76991       0.26556   8.52876e-07  -0.000117294  -0.000140836   0.000223487  -0.000234396   0.000276781
           1.2       3.92699      0.249828   2.47039e-06  -0.000117365  -7.37229e-05   0.000224401  -0.000169766   0.000169305
           1.2       4.08407      0.236335   3.50623e-06  -0.000118312  -8.95593e-06   0.000206101  -0.000112494   5.98443e-05
           1.2       4.24115      0.225875   3.64675e-06  -0.000120042   3.37329e-05   0.000171617  -6.57205e-05  -1.86037e-05
           1.2       4.39823      0.218666   2.89254e-06  -0.000122095   4.62843e-05   0.000123672  -3.10806e-05  -5.13241e-05
           1.2       4.55531      0.214629    1.4547e-06  -0.000123813   3.14552e-05   6.55336e-05  -9.57586e-06  -4.15251e-05
           1.2       4.71239      0.213627  -3.35646e-07  -0.000124619   1.43591e-07   1.68203e-06  -1.90292e-06  -6.31319e-06
           1.2       4.86947      0.215604   -2.0935e-06  -0.000124287  -3.22264e-05  -6.23966e-05  -8.41678e-06   2.96695e-05
           1.2       5.02655      0.220635  -3.44102e-06  -0.000123054  -4.99097e-05  -0.000121184  -2.90418e-05   4.16741e-05
           1.2       5.18363      0.228874  -4.06423e-06  -0.000121506  -4.10735e-05  -0.000170108  -6.32948e-05   1.21682e-05
           1.2       5.34071      0.240405  -3.76854e-06  -0.000120318  -1.51956e-06  -0.000205763  -0.000110292  -6.30243e-05
           1.2       5.49779       0.25501  -2.56024e-06  -0.000119955   6.23385e-05  -0.000225263  -0.000168432  -0.000170745
           1.2       5.65487      0.271882  -7.55569e-07  -0.000120505   0.000131937  -0.000225396  -0.000234551  -0.000279515
           1.2       5.81195      0.289381   9.89549e-07  -0.000121697   0.000179103  -0.000202652  -0.000302792  -0.000344314
           1.2       5.96903      0.305043   1.89818e-06  -0.000123066   0.000176199  -0.000154931   -0.00036407  -0.000322273
           1.2       6.12611       0.31603   1.53632e-06  -0.000124139   0.000112476  -8.45298e-05  -0.000407357   -0.00019823
           1.4             0      0.219622   1.59272e-07  -8.13845e-05   5.25054e-06  -2.32991e-07  -0.000331104   -3.3585e-06
           1.4       0.15708      0.216097  -1.81828e-06  -8.11274e-05  -0.000105637   6.92695e-05  -0.000317669   0.000193562
           1.4      0.314159      0.206384  -2.81825e-06  -8.03354e-05   -0.00017476   0.000125888  -0.000280743   0.000318534
           1.4      0.471239      0.192732  -2.46433e-06  -7.91871e-05  -0.000183092   0.000162018  -0.000229508   0.000339847
           1.4      0.628319      0.177787  -1.14936e-06  -7.80008e-05   -0.00014154   0.000176845  -0.000174182    0.00027572
           1.4      0.785398       0.16372   3.88386e-07  -7.71603e-05  -7.74621e-05   0.000173656  -0.000122466   0.000170891
           1.4      0.942478      0.151843   1.54082e-06  -7.69511e-05   -1.7553e-05   0.000156422  -7.85754e-05   6.88182e-05
           1.4       1.09956      0.142686   2.01641e-06  -7.73891e-05    2.1368e-05   0.000128076  -4.41612e-05  -2.27609e-06
           1.4       1.25664      0.136271   1.78463e-06  -7.81732e-05   3.36797e-05    9.0664e-05  -1.96442e-05  -3.16669e-05
           1.4       1.41372      0.132406     9.783e-07   -7.8819e-05   2.29885e-05   4.63808e-05  -5.09955e-06  -2.40323e-05
           1.4        1.5708      0.130888  -1.59047e-07  -7.89011e-05   -6.2884e-07  -1.62215e-06  -5.52215e-07   4.58973e-06
           1.4       1.72788      0.131634    -1.314e-06  -7.82647e-05  -2.37961e-05  -4.93375e-05  -5.93677e-06   3.23788e-05
           1.4       1.88496      0.134709  -2.16523e-06  -7.70974e-05  -3.33211e-05  -9.28102e-05  -2.10534e-05   3.78616e-05
           1.4       2.04204      0.140291  -2.44921e-06  -7.58322e-05  -1.96537e-05  -0.000129024  -4.56579e-05   6.06933e-06
           1.4       2.19911      0.148542  -2.01108e-06  -7.49295e-05     2.005e-05  -0.000155957  -7.95134e-05  -6.60146e-05
           1.4       2.35619      0.159408  -8.66851e-07  -7.46544e-05   7.94938e-05  -0.000171762  -0.000122082  -0.000166155
           1.4       2.51327       0.17235   7.00423e-07  -7.49768e-05   0.000141905   -0.00017377   -0.00017167  -0.000266253
           1.4       2.67035      0.186111   2.09714e-06  -7.56396e-05   0.000181891  -0.000158381  -0.000224222  -0.000325845
           1.4       2.82743       0.19867   2.60519e-06  -7.63249e-05   0.000174126  -0.000122676  -0.000272578  -0.000304964
           1.4       2.98451      0.207604    1.8276e-06  -7.67954e-05   0.000108558  -6.75424e-05   -0.00030739  -0.000187839
           1.4       3.14159      0.210864   8.23669e-08  -7.69423e-05   2.30343e-06  -1.21653e-07  -0.000320252  -2.80292e-06
           1.4       3.29867      0.207625   -1.6857e-06  -7.67531e-05  -0.000104925   6.73629e-05  -0.000307649   0.000184143
           1.4       3.45575      0.198678  -2.51408e-06  -7.62734e-05  -0.000172639   0.000122611  -0.000272881   0.000304996
           1.4       3.61283      0.186073  -2.05351e-06  -7.56205e-05  -0.000182283   0.000158359  -0.000224354   0.000327859
           1.4       3.76991      0.172267  -6.90858e-07  -7.50198e-05  -0.000143264    0.00017371   -0.00017159   0.000267343
           1.4       3.92699      0.159314   8.40841e-07  -7.47764e-05  -8.12626e-05   0.000171664  -0.000121886   0.000165201
           1.4       4.08407      0.148476   1.93084e-06  -7.51378e-05    -2.214e-05   0.000155857  -7.93039e-05   6.40343e-05
           1.4       4.24115      0.140269   2.29359e-06  -7.61184e-05   1.73424e-05   0.000128908  -4.54812e-05  -7.54325e-06
           1.4       4.39823      0.134727   1.92304e-06  -7.74303e-05     3.116e-05   9.26066e-05  -2.09201e-05  -3.81052e-05
           1.4       4.55531      0.131673   9.85834e-07  -7.85948e-05   2.22242e-05    4.8981e-05  -5.85797e-06  -3.15811e-05
           1.4       4.71239      0.130929  -2.48101e-07  -7.91782e-05  -1.87836e-07   1.12009e-06  -5.48181e-07   -3.2985e-06
           1.4       4.86947      0.132436  -1.45553e-06  -7.90104e-05  -2.33328e-05  -4.69378e-05  -5.18655e-06   2.54292e-05
           1.4       5.02655      0.136286  -2.31895e-06  -7.82732e-05  -3.42196e-05  -9.11349e-05  -1.98162e-05   3.31981e-05
           1.4       5.18363      0.142682  -2.58249e-06  -7.74132e-05   -2.2844e-05   -0.00012832  -4.43752e-05   4.32258e-06
           1.4       5.34071       0.15182  -2.09281e-06  -7.69223e-05   1.48487e-05  -0.000156357  -7.87494e-05  -6.59339e-05
           1.4       5.49779      0.163677  -8.59694e-07  -7.70969e-05   7.41757e-05  -0.000173307  -0.000122499  -0.000167447
           1.4       5.65487       0.17773   8.32263e-07  -7.79123e-05   0.000139313  -0.000176369  -0.000174003  -0.000272836
           1.4       5.81195      0.192671   2.35467e-06  -7.90822e-05   0.000183931  -0.000161659   -0.00022913  -0.000339105
           1.4       5.96903      0.206334    2.9208e-06  -8.02347e-05   0.000179909  -0.000125853    -0.0002803  -0.000321046
           1.4       6.12611      0.216069   2.07871e-06  -8.10637e-05   0.000114608  -6.95845e-05  -0.000317368  -0.000199064
           1.6             0       0.14321   1.16156e-07  -4.97959e-05   4.14661e-06  -2.20598e-07  -0.000239756  -2.63985e-06
           1.6       0.15708      0.140367  -1.84467e-06  -4.96558e-05  -9.31875e-05   5.26635e-05  -0.000229059   0.000169418
           1.6      0.314159      0.132608   -2.8773e-06  -4.91826e-05  -0.000152769   9.44967e-05  -0.000200018   0.000275521
           1.6      0.471239      0.121872  -2.65162e-06  -4.84125e-05  -0.000158807   0.000119401  -0.000160673   0.000289395
           1.6      0.628319      0.110362  -1.55177e-06  -4.75019e-05    -0.0001228   0.000127776  -0.000119523   0.000231161
           1.6      0.785398     0.0997832  -2.43082e-07  -4.67198e-05  -6.93833e-05   0.000123306  -8.23985e-05    0.00014198
           1.6      0.942478     0.0910675    7.6478e-07  -4.63209e-05  -2.05628e-05   0.000109669  -5.19441e-05   5.80148e-05
           1.6       1.09956     0.0844985   1.24792e-06   -4.6381e-05   1.10899e-05   8.91402e-05  -2.87304e-05   5.47783e-07
           1.6       1.25664     0.0799843    1.1866e-06  -4.67322e-05   2.20924e-05   6.29324e-05  -1.25174e-05  -2.34161e-05
           1.6       1.41372     0.0772998    6.7899e-07  -4.70558e-05   1.57174e-05   3.22391e-05  -2.99958e-06  -1.84528e-05
           1.6        1.5708     0.0762489  -8.90997e-08  -4.70631e-05  -3.01447e-07  -9.61034e-07  -1.12462e-08   2.67057e-06
           1.6       1.72788     0.0767509  -8.71035e-07  -4.66486e-05  -1.60436e-05  -3.39411e-05  -3.45147e-06   2.32421e-05
           1.6       1.88496     0.0788657  -1.41501e-06  -4.59405e-05   -2.1729e-05  -6.40117e-05  -1.32255e-05   2.68176e-05
           1.6       2.04204     0.0827636  -1.52178e-06  -4.52307e-05  -1.00322e-05  -8.92895e-05  -2.93298e-05   1.47839e-06
           1.6       2.19911     0.0886365  -1.07814e-06  -4.48166e-05   2.17004e-05  -0.000108701  -5.19289e-05  -5.59705e-05
           1.6       2.35619     0.0965403  -9.48059e-08  -4.48375e-05   6.94015e-05  -0.000121173  -8.11345e-05  -0.000137172
           1.6       2.51327      0.106174   1.20959e-06  -4.52102e-05   0.000120551  -0.000124642  -0.000116286  -0.000220882
           1.6       2.67035      0.116649    2.3419e-06  -4.57089e-05   0.000154487  -0.000115777  -0.000154823  -0.000273797
           1.6       2.82743      0.126398   2.66764e-06  -4.61181e-05   0.000148842  -9.12885e-05  -0.000191386  -0.000259767
           1.6       2.98451      0.133435   1.81437e-06    -4.634e-05   9.33225e-05  -5.09186e-05  -0.000218335  -0.000161677
           1.6       3.14159      0.136029   6.43397e-08   -4.6388e-05   1.89075e-06  -1.23124e-07  -0.000228446  -2.59069e-06
           1.6       3.29867      0.133468  -1.70499e-06  -4.62993e-05  -9.04142e-05   5.07427e-05  -0.000218615   0.000158364
           1.6       3.45575      0.126428  -2.59882e-06  -4.60692e-05  -0.000147783   9.12398e-05  -0.000191725   0.000260038
           1.6       3.61283      0.116644  -2.30561e-06  -4.56883e-05  -0.000154881   0.000115783  -0.000155008   0.000275868
           1.6       3.76991      0.106133  -1.19097e-06  -4.52384e-05  -0.000121503   0.000124626  -0.000116281   0.000221986
           1.6       3.92699     0.0964918   9.46613e-08  -4.49225e-05  -7.04859e-05   0.000121146   -8.1034e-05   0.000136379
           1.6       4.08407     0.0886123   1.04316e-06  -4.49624e-05  -2.29801e-05   0.000108706  -5.18209e-05   5.43046e-05
           1.6       4.24115     0.0827766   1.43526e-06  -4.54324e-05     8.536e-06   8.93153e-05  -2.92441e-05  -2.66236e-06
           1.6       4.39823     0.0789088    1.2692e-06  -4.61768e-05   2.02733e-05    6.3986e-05  -1.31611e-05  -2.69502e-05
           1.6       4.55531     0.0768073   6.67352e-07  -4.68837e-05    1.4964e-05   3.37969e-05  -3.41128e-06   -2.2505e-05
           1.6       4.71239     0.0763026  -1.66865e-07  -4.72603e-05   -2.6669e-07   6.95818e-07  -8.88994e-09  -1.50668e-06
           1.6       4.86947     0.0773412  -9.81592e-07  -4.71921e-05  -1.59608e-05  -3.25564e-05  -3.04791e-06   1.97139e-05
           1.6       5.02655       0.08001  -1.52898e-06  -4.68048e-05  -2.24834e-05  -6.31927e-05   -1.2615e-05     2.475e-05
           1.6       5.18363     0.0845083  -1.61561e-06  -4.64032e-05  -1.21854e-05  -8.92355e-05  -2.88503e-05   1.12353e-06
           1.6       5.34071     0.0910617  -1.12866e-06   -4.6311e-05   1.85087e-05  -0.000109536  -5.20301e-05  -5.57599e-05
           1.6       5.49779     0.0997629  -7.13434e-08  -4.66907e-05   6.68305e-05  -0.000122966   -8.2378e-05  -0.000139351
           1.6       5.65487      0.110331   1.34023e-06  -4.74574e-05   0.000121014  -0.000127356  -0.000119342  -0.000229018
           1.6       5.81195       0.12184   2.58361e-06  -4.83542e-05   0.000159395  -0.000119103  -0.000160341  -0.000288945
           1.6       5.96903      0.132584   2.95816e-06  -4.91216e-05   0.000156769  -9.44918e-05   -0.00019964   -0.00027759
           1.6       6.12611      0.140355   2.03634e-06  -4.96151e-05   0.000100249  -5.29705e-05  -0.000228803  -0.000173775
           1.8             0     0.0895767   7.76022e-08   -2.8925e-05   2.99807e-06  -1.84325e-07  -0.000163719  -1.85602e-06
           1.8       0.15708     0.0874588  -1.55998e-06  -2.88793e-05  -7.38852e-05   3.77078e-05  -0.000155747   0.000134131
           1.8      0.314159       0.08173  -2.41971e-06  -2.86719e-05  -0.000119858   6.67822e-05  -0.000134364   0.000215425
           1.8      0.471239     0.0739216  -2.24949e-06  -2.82458e-05  -0.000123099   8.28149e-05  -0.000106048   0.000222448
           1.8      0.628319      0.065718  -1.38957e-06  -2.76435e-05   -9.4304e-05   8.68595e-05  -7.73278e-05    0.00017448
           1.8      0.785398     0.0583504  -3.80283e-07  -2.70383e-05   -5.3582e-05   8.23574e-05  -5.22865e-05   0.000105617
           1.8      0.942478      0.052421   3.95791e-07  -2.66366e-05  -1.74153e-05   7.23204e-05   -3.2409e-05   4.30013e-05
           1.8       1.09956     0.0480481   7.87926e-07  -2.65331e-05   5.72259e-06   5.83584e-05  -1.76685e-05   1.01547e-06
           1.8       1.25664     0.0450974   7.88304e-07  -2.66463e-05   1.40452e-05   4.10965e-05  -7.57082e-06  -1.63848e-05
           1.8       1.41372     0.0433651   4.65354e-07  -2.67818e-05   1.02623e-05   2.10806e-05  -1.70304e-06  -1.31298e-05
           1.8        1.5708     0.0426899  -4.83085e-08  -2.67589e-05  -1.35707e-07  -5.35753e-07   1.44963e-07   1.47606e-06
           1.8       1.72788     0.0430074  -5.71564e-07  -2.65118e-05  -1.03735e-05   -2.1997e-05  -1.93262e-06   1.57385e-05
           1.8       1.88496     0.0443635  -9.20417e-07  -2.61204e-05  -1.37753e-05  -4.15712e-05  -7.89776e-06    1.8156e-05
           1.8       2.04204     0.0468967  -9.54277e-07  -2.57659e-05  -5.14454e-06  -5.81647e-05  -1.78396e-05   4.50181e-08
           1.8       2.19911     0.0507812  -5.95337e-07  -2.56259e-05   1.77602e-05  -7.13046e-05   -3.2058e-05  -4.14749e-05
           1.8       2.35619     0.0561175   1.53377e-07  -2.57613e-05   5.26675e-05  -8.04537e-05   -5.0927e-05  -0.000101338
           1.8       2.51327     0.0627665   1.14313e-06  -2.60755e-05   9.11075e-05  -8.41553e-05  -7.43629e-05  -0.000165078
           1.8       2.67035     0.0701528   2.00571e-06  -2.63883e-05   0.000117755  -7.96854e-05  -0.000100904  -0.000207899
           1.8       2.82743     0.0771569   2.23392e-06   -2.6566e-05   0.000114651  -6.39779e-05  -0.000126831  -0.000200272
           1.8       2.98451     0.0822851   1.50819e-06  -2.66012e-05   7.24425e-05  -3.61584e-05  -0.000146371   -0.00012604
           1.8       3.14159     0.0841927   4.51501e-08  -2.65796e-05   1.43558e-06  -1.08583e-07  -0.000153808  -2.14865e-06
           1.8       3.29867     0.0823195  -1.43303e-06  -2.65655e-05  -7.02887e-05   3.60071e-05  -0.000146626   0.000123361
           1.8       3.45575     0.0771938  -2.18884e-06  -2.65238e-05  -0.000113965   6.39447e-05  -0.000127141   0.000200646
           1.8       3.61283     0.0701625  -1.98107e-06  -2.63697e-05  -0.000118113    7.9703e-05  -0.000101083   0.000209723
           1.8       3.76991     0.0627486  -1.12559e-06  -2.60931e-05  -9.17362e-05   8.41574e-05  -7.43874e-05    0.00016602
           1.8       3.92699     0.0560953  -1.44314e-07  -2.58168e-05  -5.32773e-05   8.04556e-05   -5.0879e-05   0.000100723
           1.8       4.08407     0.0507781   5.83128e-07  -2.57209e-05   -1.8483e-05   7.13501e-05  -3.20076e-05    4.0202e-05
           1.8       4.24115     0.0469213   9.08767e-07   -2.5898e-05   4.23897e-06   5.82454e-05  -1.78044e-05  -9.17555e-07
           1.8       4.39823     0.0444089   8.36645e-07   -2.6276e-05   1.28588e-05   4.16241e-05  -7.87141e-06  -1.82329e-05
           1.8       4.55531     0.0430605   4.50942e-07   -2.6667e-05    9.6812e-06   2.19635e-05  -1.91447e-06   -1.5169e-05
           1.8       4.71239     0.0427387  -1.05072e-07  -2.68891e-05  -2.37684e-07   4.10176e-07   1.46363e-07  -5.75605e-07
           1.8       4.86947     0.0434028  -6.47866e-07  -2.68719e-05  -1.04311e-05  -2.12485e-05   -1.7274e-06   1.41133e-05
           1.8       5.02655     0.0451223  -9.96402e-07  -2.66953e-05  -1.43142e-05  -4.12278e-05  -7.62148e-06   1.74037e-05
           1.8       5.18363     0.0480609  -1.01385e-06   -2.6551e-05  -6.47471e-06  -5.83764e-05  -1.77295e-05   2.08999e-07
           1.8       5.34071     0.0524227  -6.22251e-07  -2.66364e-05   1.59828e-05  -7.21806e-05  -3.24444e-05  -4.13984e-05
           1.8       5.49779     0.0583427   1.82417e-07  -2.70287e-05   5.17693e-05  -8.20771e-05  -5.22483e-05  -0.000103788
           1.8       5.65487     0.0657047   1.25625e-06  -2.76256e-05   9.30051e-05   -8.6534e-05  -7.71785e-05  -0.000173037
           1.8       5.81195     0.0739088   2.20914e-06  -2.82176e-05   0.000123486   -8.2595e-05  -0.000105793  -0.000222226
           1.8       5.96903     0.0817224   2.47665e-06  -2.86385e-05   0.000122714  -6.67981e-05  -0.000134078  -0.000216963
           1.8       6.12611     0.0874563   1.68896e-06  -2.88554e-05   7.89776e-05  -3.79707e-05  -0.000155555  -0.000137225
             2             0     0.0541906   4.86119e-08  -1.61184e-05   2.03084e-06  -1.40422e-07  -0.000106883  -1.19909e-06
             2       0.15708     0.0527052  -1.17986e-06  -1.61298e-05  -5.42515e-05   2.57686e-05  -0.000101243   9.85941e-05
             2      0.314159     0.0487222   -1.8118e-06  -1.60909e-05    -8.704e-05   4.50389e-05  -8.62933e-05   0.000156352
             2      0.471239     0.0433721  -1.67293e-06  -1.59017e-05  -8.81425e-05   5.48094e-05  -6.69241e-05   0.000158617
             2      0.628319     0.0378606  -1.04051e-06  -1.55431e-05  -6.65879e-05   5.63405e-05  -4.78455e-05   0.000122016
             2      0.785398     0.0330203  -3.19421e-07  -1.51215e-05  -3.75946e-05   5.24883e-05  -3.17445e-05   7.26048e-05
             2      0.942478     0.0292121   2.26474e-07  -1.47942e-05  -1.26341e-05   4.55099e-05  -1.93598e-05   2.92045e-05
             2       1.09956     0.0264616   5.06161e-07  -1.46495e-05    3.0331e-06   3.64633e-05   -1.0416e-05   7.18746e-07
             2       1.25664     0.0246376   5.19879e-07  -1.46535e-05   8.70282e-06   2.56168e-05  -4.40236e-06  -1.09282e-05
             2       1.41372     0.0235801   3.12817e-07  -1.46941e-05   6.44981e-06   1.31567e-05  -9.41463e-07  -8.79288e-06
             2        1.5708     0.0231704  -2.56159e-08   -1.4665e-05  -5.60321e-08  -2.84988e-07   1.51171e-07    7.8214e-07
             2       1.72788     0.0233622  -3.70102e-07  -1.45279e-05  -6.47292e-06  -1.36243e-05   -1.0526e-06   1.01522e-05
             2       1.88496     0.0241875     -5.94e-07  -1.43291e-05  -8.52532e-06  -2.57905e-05  -4.54126e-06   1.18047e-05
             2       2.04204     0.0257471  -6.03685e-07  -1.41741e-05  -2.74221e-06   -3.6185e-05  -1.04179e-05  -1.76234e-07
             2       2.19911     0.0281779  -3.48485e-07  -1.41628e-05   1.26175e-05  -4.46612e-05  -1.89759e-05  -2.81036e-05
             2       2.35619     0.0315829   1.74011e-07  -1.43154e-05   3.64688e-05  -5.09998e-05  -3.06254e-05  -6.92062e-05
             2       2.51327     0.0359156   8.72444e-07  -1.45447e-05   6.35048e-05  -5.42447e-05  -4.55348e-05  -0.000114408
             2       2.67035     0.0408295   1.49351e-06  -1.47156e-05   8.31366e-05  -5.23588e-05  -6.29481e-05  -0.000146611
             2       2.82743     0.0455745   1.66201e-06  -1.47493e-05   8.19609e-05  -4.28054e-05  -8.04366e-05  -0.000143505
             2       2.98451      0.049096   1.12396e-06  -1.46822e-05   5.22371e-05  -2.45119e-05  -9.38962e-05   -9.1342e-05
             2       3.14159     0.0504175   2.94358e-08  -1.46263e-05   1.02577e-06  -8.66705e-08  -9.90881e-05   -1.6402e-06
             2       3.29867     0.0491258  -1.07627e-06  -1.46531e-05  -5.07348e-05   2.43938e-05  -9.41036e-05    8.9341e-05
             2       3.45575     0.0456083  -1.63542e-06  -1.47156e-05  -8.15503e-05   4.27846e-05  -8.06876e-05   0.000143882
             2       3.61283     0.0408436  -1.47882e-06  -1.47007e-05  -8.34335e-05    5.2378e-05  -6.30952e-05   0.000148055
             2       3.76991     0.0359095  -8.59123e-07  -1.45554e-05  -6.39029e-05   5.42513e-05   -4.5564e-05   0.000115128
             2       3.92699     0.0315741  -1.63732e-07  -1.43501e-05  -3.67878e-05   5.10102e-05  -3.06037e-05   6.87593e-05
             2       4.08407      0.028183   3.46233e-07  -1.42216e-05  -1.30008e-05   4.47131e-05   -1.8955e-05   2.72034e-05
             2       4.24115     0.0257711   5.80876e-07  -1.42559e-05   2.22035e-06   3.62722e-05  -1.04071e-05  -4.22617e-07
             2       4.39823      0.024225   5.47609e-07  -1.44259e-05    7.9772e-06   2.58634e-05  -4.53318e-06  -1.18528e-05
             2       4.55531     0.0234038   3.01161e-07  -1.46246e-05   6.05216e-06   1.36373e-05  -1.04554e-06  -9.75884e-06
             2       4.71239     0.0232079  -6.31096e-08  -1.47462e-05  -1.78036e-07    2.3232e-07   1.52015e-07  -1.52141e-07
             2       4.86947      0.023609  -4.18957e-07  -1.47504e-05  -6.56339e-06  -1.32405e-05  -9.52662e-07    9.4877e-06
             2       5.02655     0.0246571  -6.41555e-07  -1.46848e-05  -8.87932e-06  -2.56777e-05  -4.42661e-06   1.16374e-05
             2       5.18363     0.0264727  -6.39374e-07  -1.46626e-05  -3.51895e-06  -3.64498e-05  -1.04443e-05   1.09221e-07
             2       5.34071      0.029216  -3.61459e-07  -1.47979e-05   1.16978e-05   -4.5393e-05  -1.93703e-05  -2.81425e-05
             2       5.49779     0.0330187   2.00286e-07  -1.51212e-05   3.63921e-05  -5.22811e-05  -3.17073e-05  -7.14171e-05
             2       5.65487     0.0378564   9.60083e-07  -1.55387e-05   6.57113e-05  -5.61099e-05  -4.77369e-05  -0.000121116
             2       5.81195     0.0433696   1.64987e-06  -1.58903e-05     8.839e-05  -5.46616e-05  -6.67475e-05  -0.000158544
             2       5.96903     0.0487236   1.84901e-06  -1.60741e-05   8.89591e-05  -4.50647e-05  -8.60972e-05  -0.000157416
             2       6.12611     0.0527079   1.26121e-06  -1.61167e-05   5.76954e-05  -2.59733e-05  -0.000101111  -0.000100622
           2.2             0     0.0319221    2.9015e-08  -8.68341e-06   1.30953e-06  -9.97341e-08  -6.73869e-05  -7.24376e-07
           2.2       0.15708      0.030928  -8.26995e-07  -8.72051e-06  -3.76195e-05   1.69739e-05  -6.35601e-05   6.85078e-05
           2.2      0.314159     0.0282848  -1.25461e-06  -8.76562e-06  -5.96838e-05   2.92786e-05  -5.35294e-05   0.000107269
           2.2      0.471239     0.0247844  -1.14218e-06  -8.71141e-06  -5.95351e-05   3.49682e-05  -4.08009e-05   0.000106887
           2.2      0.628319     0.0212468  -7.00855e-07  -8.51487e-06  -4.42443e-05   3.52331e-05  -2.86088e-05   8.05912e-05
           2.2      0.785398     0.0182071  -2.15568e-07   -8.2404e-06   -2.4667e-05   3.22563e-05  -1.86345e-05   4.70839e-05
           2.2      0.942478     0.0158674   1.43482e-07  -8.00225e-06  -8.34276e-06   2.76184e-05  -1.11893e-05     1.863e-05
           2.2       1.09956     0.0142112   3.26512e-07  -7.87162e-06   1.68003e-06   2.19743e-05  -5.94734e-06   3.48085e-07
           2.2       1.25664     0.0131311   3.37576e-07  -7.83746e-06   5.27304e-06   1.54032e-05  -2.48501e-06    -6.998e-06
           2.2       1.41372     0.0125124   2.05122e-07  -7.83746e-06   3.92622e-06   7.92057e-06   -5.1025e-07  -5.61122e-06
           2.2        1.5708     0.0122745  -1.33703e-08  -7.81229e-06  -2.00237e-08  -1.46099e-07   1.14521e-07    4.0032e-07
           2.2       1.72788     0.0123865  -2.35413e-07  -7.74075e-06  -3.91823e-06  -8.14862e-06  -5.61943e-07   6.29303e-06
           2.2       1.88496     0.0128691  -3.78086e-07  -7.64815e-06  -5.16299e-06  -1.54456e-05  -2.53866e-06   7.40972e-06
           2.2       2.04204     0.0137905  -3.81942e-07  -7.59271e-06  -1.54172e-06  -2.17258e-05   -5.9012e-06   -7.8358e-08
           2.2       2.19911     0.0152483  -2.15459e-07  -7.62848e-06   8.20951e-06  -2.69923e-05  -1.08825e-05  -1.78765e-05
           2.2       2.35619     0.0173285   1.26197e-07  -7.75756e-06   2.36793e-05  -3.11903e-05  -1.78292e-05  -4.46123e-05
           2.2       2.51327     0.0200298   5.91696e-07   -7.9114e-06   4.17439e-05  -3.37277e-05  -2.69767e-05  -7.49612e-05
           2.2       2.67035     0.0231556   1.01763e-06  -7.99348e-06   5.54787e-05  -3.31805e-05  -3.79772e-05  -9.78185e-05
           2.2       2.82743     0.0262276   1.14276e-06  -7.95778e-06   5.54341e-05  -2.76173e-05  -4.93188e-05  -9.73176e-05
           2.2       2.98451     0.0285375   7.77536e-07  -7.85359e-06   3.56508e-05  -1.60209e-05  -5.82222e-05  -6.26468e-05
           2.2       3.14159     0.0294115   1.82065e-08  -7.78943e-06   6.98715e-07  -6.42284e-08  -6.16993e-05  -1.17454e-06
           2.2       3.29867     0.0285606  -7.49003e-07   -7.8313e-06  -3.46508e-05   1.59352e-05  -5.83784e-05   6.12418e-05
           2.2       3.45575     0.0262545  -1.12839e-06  -7.93251e-06  -5.52041e-05   2.76055e-05  -4.95061e-05   9.76414e-05
           2.2       3.61283     0.0231687  -1.00971e-06  -7.98246e-06  -5.57065e-05    3.3197e-05  -3.80863e-05   9.88761e-05
           2.2       3.76991     0.0200289  -5.82626e-07  -7.91789e-06  -4.19878e-05   3.37337e-05  -2.70011e-05   7.54698e-05
           2.2       3.92699     0.0173259  -1.17688e-07  -7.77861e-06  -2.38357e-05   3.12007e-05  -1.78199e-05   4.43053e-05
           2.2       4.08407      0.015255   2.16777e-07  -7.66346e-06  -8.40248e-06   2.70363e-05  -1.08752e-05   1.72779e-05
           2.2       4.24115     0.0138095   3.71032e-07  -7.64136e-06   1.25175e-06   2.17988e-05  -5.90039e-06  -3.09856e-07
           2.2       4.39823     0.0128964    3.5316e-07  -7.70583e-06   4.84792e-06   1.55116e-05  -2.53806e-06  -7.44127e-06
           2.2       4.55531     0.0124157   1.97082e-07  -7.79849e-06   3.67314e-06   8.17465e-06  -5.59847e-07  -6.04144e-06
           2.2       4.71239     0.0123005  -3.66163e-08  -7.86077e-06  -1.21119e-07   1.27593e-07   1.15034e-07   1.02923e-08
           2.2       4.86947     0.0125324  -2.65202e-07   -7.8712e-06  -4.00003e-06  -7.96046e-06  -5.14891e-07   6.06854e-06
           2.2       5.02655     0.0131447  -4.06694e-07  -7.85659e-06  -5.38406e-06   -1.5429e-05   -2.4957e-06   7.45874e-06
           2.2       5.18363     0.0142193  -4.02657e-07  -7.88056e-06  -1.97929e-06  -2.19529e-05  -5.95916e-06   1.78782e-07
           2.2       5.34071     0.0158711  -2.21347e-07   -8.0065e-06   7.76026e-06  -2.75319e-05  -1.11895e-05  -1.79626e-05
           2.2       5.49779     0.0182077   1.46226e-07  -8.24337e-06   2.39097e-05  -3.21142e-05  -1.86052e-05  -4.63511e-05
           2.2       5.65487     0.0212466   6.53977e-07  -8.51603e-06   4.36861e-05  -3.50805e-05   -2.8536e-05  -8.00634e-05
           2.2       5.81195     0.0247864   1.12943e-06  -8.70805e-06   5.96924e-05  -3.48758e-05  -4.06867e-05  -0.000106895
           2.2       5.96903     0.0282898    1.2777e-06   -8.7579e-06   6.09175e-05  -2.93061e-05  -5.34038e-05  -0.000107971
           2.2       6.12611     0.0309327   8.75904e-07  -8.71375e-06   3.98389e-05  -1.71225e-05  -6.34755e-05  -6.97571e-05
           2.4             0     0.0184093   1.66899e-08  -4.54754e-06   8.12994e-07  -6.70902e-08    -4.134e-05  -4.13772e-07
           2.4       0.15708     0.0177681  -5.48696e-07  -4.59036e-06  -2.49693e-05   1.08576e-05  -3.88283e-05    4.5577e-05
           2.4      0.314159     0.0160769   -8.2144e-07  -4.66416e-06  -3.91752e-05   1.84847e-05  -3.23163e-05   7.04718e-05
           2.4      0.471239      0.013868  -7.34316e-07  -4.67366e-06  -3.84747e-05   2.16704e-05  -2.42149e-05   6.89677e-05
           2.4      0.628319     0.0116771  -4.39593e-07  -4.57346e-06  -2.80894e-05   2.14066e-05  -1.66592e-05   5.09554e-05
           2.4      0.785398    0.00983438  -1.28065e-07  -4.40283e-06  -1.54094e-05    1.9263e-05  -1.06586e-05   2.92133e-05
           2.4      0.942478    0.00844604   9.62669e-08  -4.24165e-06  -5.16871e-06   1.62898e-05   -6.3058e-06   1.13447e-05
           2.4       1.09956    0.00748217   2.08859e-07  -4.14223e-06   9.71855e-07   1.28723e-05  -3.31429e-06   1.00244e-07
           2.4       1.25664     0.0068636   2.14683e-07  -4.10285e-06   3.13172e-06   9.00405e-06  -1.37154e-06  -4.33071e-06
           2.4       1.41372    0.00651337   1.30922e-07  -4.08981e-06   2.32668e-06   4.63535e-06  -2.72584e-07  -3.44545e-06
           2.4        1.5708    0.00637988  -6.89712e-09  -4.07122e-06  -5.07622e-09  -7.26943e-08   7.58062e-08   1.99105e-07
           2.4       1.72788    0.00644362  -1.46681e-07  -4.03594e-06  -2.31137e-06  -4.74228e-06  -2.95819e-07   3.77607e-06
           2.4       1.88496    0.00671739  -2.36325e-07  -3.99704e-06  -3.06566e-06  -8.99848e-06  -1.38964e-06   4.51322e-06
           2.4       2.04204    0.00724449  -2.39532e-07  -3.98537e-06  -9.08426e-07  -1.26869e-05  -3.26694e-06   2.92015e-08
           2.4       2.19911    0.00809035  -1.37434e-07  -4.02929e-06   5.02949e-06   -1.5864e-05  -6.09308e-06   -1.0855e-05
           2.4       2.35619    0.00931893   7.50951e-08  -4.12489e-06    1.4667e-05  -1.85462e-05  -1.01259e-05  -2.75339e-05
           2.4       2.51327     0.0109459   3.71602e-07  -4.22268e-06   2.62613e-05  -2.03846e-05  -1.55814e-05  -4.70593e-05
           2.4       2.67035     0.0128659   6.51975e-07  -4.25619e-06   3.54771e-05  -2.04343e-05  -2.23267e-05  -6.25546e-05
           2.4       2.82743     0.0147855   7.42853e-07  -4.19832e-06   3.59449e-05  -1.73119e-05  -2.94562e-05  -6.32618e-05
           2.4       2.98451     0.0162473   5.09789e-07  -4.09481e-06   2.33288e-05  -1.01713e-05  -3.51585e-05  -4.11809e-05
           2.4       3.14159     0.0168047   1.08333e-08  -4.03675e-06   4.58153e-07  -4.49788e-08  -3.74113e-05  -8.00202e-07
           2.4       3.29867      0.016264  -4.93472e-07   -4.0786e-06  -2.26874e-05   1.01124e-05  -3.52696e-05   4.02409e-05
           2.4       3.45575     0.0148051  -7.35706e-07   -4.1803e-06  -3.58238e-05   1.73059e-05  -2.95879e-05   6.35138e-05
           2.4       3.61283     0.0128762  -6.48091e-07  -4.24852e-06  -3.56415e-05   2.04469e-05  -2.24023e-05   6.32854e-05
           2.4       3.76991     0.0109468  -3.65821e-07  -4.22661e-06  -2.64069e-05   2.03888e-05   -1.5599e-05   4.73984e-05
           2.4       3.92699    0.00931874  -6.89506e-08  -4.13734e-06  -1.47387e-05   1.85541e-05   -1.0122e-05   2.73328e-05
           2.4       4.08407    0.00809614   1.39529e-07   -4.0495e-06  -5.12232e-06   1.58965e-05  -6.09145e-06   1.04758e-05
           2.4       4.24115    0.00725786   2.34573e-07  -4.01339e-06   7.51692e-07   1.27409e-05  -3.26937e-06  -2.69705e-07
           2.4       4.39823    0.00673566   2.23274e-07  -4.03029e-06   2.89012e-06    9.0491e-06  -1.39142e-06  -4.53425e-06
           2.4       4.55531    0.00646277    1.2583e-07  -4.06923e-06   2.17335e-06   4.76705e-06  -2.95639e-07  -3.62395e-06
           2.4       4.71239     0.0063967  -2.07018e-08  -4.09918e-06  -7.73734e-08   6.84158e-08   7.61212e-08   5.49259e-08
           2.4       4.86947    0.00652625  -1.64245e-07  -4.10936e-06  -2.37305e-06  -4.65363e-06  -2.74242e-07   3.73099e-06
           2.4       5.02655    0.00687241  -2.53095e-07  -4.11417e-06  -3.19907e-06   -9.0137e-06  -1.37581e-06   4.61482e-06
           2.4       5.18363    0.00748755  -2.51362e-07  -4.14802e-06   -1.1494e-06  -1.28529e-05  -3.31853e-06   2.19644e-07
           2.4       5.34071    0.00844883  -1.40062e-07  -4.24526e-06   4.81994e-06  -1.62306e-05  -6.30272e-06   -1.0942e-05
           2.4       5.49779    0.00983561   8.87533e-08  -4.40627e-06   1.49512e-05  -1.91708e-05  -1.06381e-05  -2.87785e-05
           2.4       5.65487     0.0116784   4.13001e-07  -4.57621e-06   2.77497e-05  -2.13106e-05  -1.66133e-05  -5.06609e-05
           2.4       5.81195     0.0138713   7.27481e-07  -4.67362e-06    3.8575e-05  -2.16161e-05  -2.41451e-05  -6.90102e-05
           2.4       5.96903     0.0160825    8.3527e-07  -4.66097e-06   3.99425e-05  -1.85094e-05  -3.22403e-05  -7.09186e-05
           2.4       6.12611     0.0177728   5.77063e-07  -4.58704e-06   2.63478e-05  -1.09598e-05  -3.87772e-05  -4.63106e-05
           2.6             0     0.0104377   9.32854e-09  -2.32378e-06   4.89973e-07  -4.32367e-08  -2.48168e-05  -2.24935e-07
           2.6       0.15708      0.010036  -3.49389e-07  -2.36225e-06  -1.60162e-05    6.7828e-06  -2.32123e-05   2.93029e-05
           2.6      0.314159    0.00898491  -5.15833e-07  -2.43549e-06  -2.48539e-05   1.13987e-05  -1.90958e-05   4.47495e-05
           2.6      0.471239    0.00763042  -4.51635e-07  -2.46749e-06  -2.40282e-05   1.31199e-05  -1.40704e-05   4.30146e-05
           2.6      0.628319    0.00631158  -2.61868e-07  -2.41994e-06    -1.722e-05   1.27094e-05  -9.50177e-06   3.11394e-05
           2.6      0.785398    0.00522536  -6.93009e-08  -2.31725e-06  -9.27535e-06   1.12437e-05  -5.97476e-06    1.7516e-05
           2.6      0.942478     0.0044239   6.53305e-08  -2.21356e-06  -3.05827e-06   9.39246e-06  -3.48506e-06   6.66827e-06
           2.6       1.09956    0.00387787   1.31437e-07  -2.14481e-06   5.79564e-07    7.3723e-06  -1.81293e-06  -2.22187e-08
           2.6       1.25664    0.00353284   1.33447e-07  -2.11231e-06   1.82701e-06   5.14655e-06  -7.44199e-07  -2.60465e-06
           2.6       1.41372    0.00333968   8.13746e-08  -2.09807e-06   1.34794e-06   2.65242e-06  -1.44135e-07  -2.05099e-06
           2.6        1.5708    0.00326676  -3.52542e-09  -2.08553e-06   3.23479e-10  -3.52821e-08   4.64918e-08   9.66876e-08
           2.6       1.72788    0.00330233  -8.94602e-08  -2.06909e-06  -1.33398e-06  -2.70075e-06  -1.54259e-07   2.20645e-06
           2.6       1.88496    0.00345394  -1.44783e-07  -2.05515e-06  -1.78816e-06  -5.12907e-06   -7.4886e-07   2.67994e-06
           2.6       2.04204      0.003748  -1.48028e-07  -2.05948e-06  -5.50967e-07   -7.2473e-06  -1.77752e-06   8.16944e-08
           2.6       2.19911    0.00422617  -8.82644e-08  -2.09669e-06   2.94978e-06  -9.11925e-06   -3.3496e-06  -6.36406e-06
           2.6       2.35619    0.00493261   3.88637e-08  -2.16205e-06    8.7668e-06  -1.07842e-05   -5.6422e-06  -1.64335e-05
           2.6       2.51327    0.00588616   2.20992e-07  -2.22197e-06   1.59741e-05   -1.2045e-05  -8.82404e-06  -2.85786e-05
           2.6       2.67035    0.00703329   3.99344e-07  -2.23204e-06   2.19516e-05  -1.23001e-05  -1.28631e-05  -3.87035e-05
           2.6       2.82743    0.00819965   4.63208e-07  -2.17586e-06   2.25567e-05  -1.06038e-05  -1.72345e-05  -3.97866e-05
           2.6       2.98451    0.00909879   3.21108e-07  -2.08961e-06   1.47732e-05  -6.30815e-06  -2.07929e-05  -2.61853e-05
           2.6       3.14159    0.00944426   6.26159e-09  -2.04319e-06   2.91348e-07  -3.01446e-08  -2.22138e-05  -5.24145e-07
           2.6       3.29867    0.00911027  -3.12107e-07   -2.0783e-06  -1.43737e-05   6.26951e-06  -2.08684e-05   2.55799e-05
           2.6       3.45575    0.00821315  -4.59984e-07  -2.16351e-06  -2.24969e-05   1.06012e-05  -1.73229e-05   3.99696e-05
           2.6       3.61283    0.00704063  -3.97635e-07  -2.22693e-06  -2.20645e-05   1.23091e-05   -1.2913e-05   3.91863e-05
           2.6       3.76991    0.00588744  -2.17464e-07  -2.22434e-06  -1.60593e-05   1.20477e-05  -8.83572e-06   2.87949e-05
           2.6       3.92699    0.00493317  -3.47638e-08  -2.16928e-06  -8.79728e-06   1.07894e-05  -5.64069e-06   1.63068e-05
           2.6       4.08407     0.0042304   9.01181e-08  -2.10811e-06  -2.99256e-06   9.14147e-06  -3.34998e-06   6.13306e-06
           2.6       4.24115    0.00375675   1.45915e-07  -2.07522e-06   4.68046e-07   7.28427e-06  -1.78036e-06  -2.25406e-07
           2.6       4.39823    0.00346549   1.38104e-07  -2.07381e-06   1.69277e-06   5.16442e-06  -7.50914e-07  -2.69385e-06
           2.6       4.55531    0.00331423   7.83179e-08  -2.08776e-06   1.25833e-06   2.71984e-06  -1.54655e-07  -2.11828e-06
           2.6       4.71239    0.00327711  -1.14749e-08  -2.10123e-06   -4.7251e-08   3.60013e-08   4.66852e-08    5.4387e-08
           2.6       4.86947    0.00334758  -9.95692e-08   -2.1091e-06  -1.37619e-06  -2.66054e-06  -1.44566e-07   2.22223e-06
           2.6       5.02655    0.00353825  -1.54436e-07  -2.11883e-06  -1.86664e-06  -5.14948e-06  -7.45664e-07   2.77287e-06
           2.6       5.18363    0.00388122  -1.54728e-07  -2.14843e-06  -6.81814e-07  -7.35774e-06  -1.81401e-06   2.09403e-07
           2.6       5.34071    0.00442578  -8.94819e-08  -2.21621e-06    2.8556e-06  -9.35421e-06   -3.4817e-06  -6.43272e-06
           2.6       5.49779     0.0052265   4.74696e-08  -2.32011e-06   9.00669e-06  -1.11863e-05  -5.96136e-06  -1.72656e-05
           2.6       5.65487    0.00631311   2.47108e-07  -2.42259e-06   1.70206e-05  -1.26514e-05  -9.47413e-06  -3.09821e-05
           2.6       5.81195    0.00763366   4.48081e-07  -2.46847e-06   2.40923e-05  -1.30898e-05  -1.40296e-05  -4.30647e-05
           2.6       5.96903    0.00898978   5.23908e-07  -2.43436e-06   2.53193e-05  -1.14187e-05  -1.90519e-05  -4.50273e-05
           2.6       6.12611       0.01004   3.65397e-07  -2.36071e-06   1.68483e-05  -6.85019e-06   -2.3183e-05  -2.97172e-05
           2.8             0    0.00583771   5.09728e-09  -1.16121e-06   2.88424e-07  -2.69218e-08   -1.4641e-05  -1.16656e-07
           2.8       0.15708    0.00559195  -2.15558e-07  -1.19174e-06  -9.99821e-06   4.15619e-06  -1.36384e-05    1.8333e-05
           2.8      0.314159    0.00495372  -3.13723e-07   -1.2524e-06  -1.53488e-05   6.89573e-06  -1.10921e-05   2.76569e-05
           2.8      0.471239    0.00414211  -2.68561e-07  -1.28673e-06  -1.46066e-05    7.7943e-06  -8.03931e-06   2.61139e-05
           2.8      0.628319    0.00336611  -1.50017e-07  -1.26595e-06  -1.02709e-05   7.40605e-06  -5.33123e-06   1.85235e-05
           2.8      0.785398    0.00274007  -3.45744e-08   -1.2056e-06  -5.42477e-06   6.44293e-06  -3.29654e-06   1.02233e-05
           2.8      0.942478     0.0022875   4.36642e-08  -1.14134e-06  -1.74807e-06   5.31737e-06  -1.89709e-06   3.81326e-06
           2.8       1.09956    0.00198478   8.10896e-08  -1.09671e-06   3.50635e-07   4.14624e-06  -9.77569e-07  -6.44267e-08
           2.8       1.25664    0.00179635    8.1098e-08  -1.07343e-06   1.04899e-06   2.88898e-06   -3.9861e-07   -1.5296e-06
           2.8       1.41372    0.00169199   4.93467e-08    -1.062e-06   7.66133e-07   1.49051e-06   -7.5678e-08  -1.19053e-06
           2.8        1.5708      0.001653  -1.78872e-09  -1.05403e-06   1.74457e-09  -1.67612e-08   2.71364e-08   4.60132e-08
           2.8       1.72788    0.00167255   -5.3447e-08  -1.04684e-06  -7.55749e-07  -1.51157e-06  -7.99591e-08   1.26152e-06
           2.8       1.88496    0.00175493  -8.69376e-08  -1.04339e-06   -1.0265e-06  -2.87266e-06  -3.98869e-07   1.55757e-06
           2.8       2.04204    0.00191572  -8.98964e-08  -1.05151e-06  -3.37718e-07   -4.0674e-06  -9.54485e-07   9.02802e-08
           2.8       2.19911    0.00218046  -5.61626e-08  -1.07863e-06   1.67415e-06  -5.14957e-06  -1.81564e-06  -3.63138e-06
           2.8       2.35619    0.00257808   1.75382e-08  -1.12096e-06   5.09768e-06  -6.15906e-06  -3.09761e-06  -9.55391e-06
           2.8       2.51327    0.00312489   1.26162e-07  -1.15674e-06   9.46411e-06  -6.98879e-06  -4.92059e-06  -1.69069e-05
           2.8       2.67035    0.00379524   2.36431e-07  -1.15704e-06   1.32351e-05  -7.26817e-06  -7.29356e-06  -2.33284e-05
           2.8       2.82743     0.0044882    2.7981e-07  -1.11163e-06   1.37935e-05  -6.37423e-06  -9.92027e-06  -2.43748e-05
           2.8       2.98451    0.00502883   1.96138e-07  -1.04656e-06   9.11519e-06  -3.83844e-06  -1.20945e-05  -1.62158e-05
           2.8       3.14159    0.00523804   3.54005e-09  -1.01225e-06   1.80714e-07   -1.9515e-08  -1.29714e-05  -3.32705e-07
           2.8       3.29867    0.00503638  -1.91319e-07  -1.03895e-06  -8.87227e-06   3.81396e-06  -1.21441e-05   1.58376e-05
           2.8       3.45575    0.00449707  -2.78548e-07  -1.10345e-06  -1.37662e-05   6.37349e-06  -9.97766e-06   2.45012e-05
           2.8       3.61283    0.00380015  -2.35793e-07  -1.15376e-06  -1.33097e-05   7.27438e-06  -7.32529e-06   2.36362e-05
           2.8       3.76991    0.00312597  -1.24074e-07  -1.15816e-06  -9.51305e-06    6.9903e-06  -4.92793e-06   1.70401e-05
           2.8       3.92699    0.00257873  -1.49411e-08   -1.1251e-06   -5.1093e-06   6.16234e-06  -3.09706e-06   9.47662e-06
           2.8       4.08407    0.00218329   5.75277e-08  -1.08498e-06  -1.69301e-06   5.16398e-06   -1.8165e-06   3.49496e-06
           2.8       4.24115    0.00192117   8.90774e-08  -1.06019e-06   2.94589e-07   4.09142e-06   -9.5681e-07   -1.7371e-07
           2.8       4.39823    0.00176193   8.35907e-08  -1.05366e-06   9.75716e-07   2.89589e-06  -4.00527e-07   -1.5666e-06
           2.8       4.55531    0.00167966   4.75793e-08  -1.05709e-06   7.15193e-07   1.52479e-06  -8.04154e-08  -1.21206e-06
           2.8       4.71239    0.00165915  -6.26301e-09  -1.06266e-06   -2.7888e-08   1.86648e-08   2.72545e-08   4.11231e-08
           2.8       4.86947    0.00169666  -5.91601e-08   -1.0681e-06  -7.82893e-07  -1.49404e-06  -7.56738e-08   1.29005e-06
           2.8       5.02655    0.00179953  -9.24165e-08  -1.07712e-06  -1.07171e-06  -2.88942e-06  -3.98962e-07   1.62607e-06
           2.8       5.18363    0.00198677  -9.36692e-08  -1.09889e-06  -4.08131e-07  -4.13635e-06  -9.77519e-07   1.70784e-07
           2.8       5.34071    0.00228867  -5.67769e-08  -1.14313e-06   1.63305e-06  -5.29365e-06  -1.89442e-06  -3.67889e-06
           2.8       5.49779    0.00274091   2.26481e-08  -1.20766e-06   5.27109e-06  -6.40835e-06  -3.28822e-06  -1.00824e-05
           2.8       5.65487    0.00336739   1.41968e-07    -1.268e-06   1.01572e-05  -7.37212e-06  -5.31516e-06  -1.84426e-05
           2.8       5.81195    0.00414468   2.66769e-07  -1.28778e-06   1.46476e-05  -7.77846e-06  -8.01633e-06  -2.61587e-05
           2.8       5.96903    0.00495747   3.18355e-07  -1.25212e-06   1.56258e-05  -6.91078e-06  -1.10678e-05  -2.78267e-05
           2.8       6.12611    0.00559496   2.24405e-07  -1.19106e-06   1.04894e-05   -4.1992e-06  -1.36224e-05  -1.85594e-05
             3             0    0.00322916   2.73529e-09   -5.6793e-07   1.66599e-07     -1.63e-08  -8.51675e-06  -5.76068e-08
             3       0.15708    0.00308166  -1.29736e-07  -5.90385e-07   -6.1063e-06   2.50648e-06  -7.90165e-06   1.12196e-05
             3      0.314159     0.0027014  -1.86085e-07  -6.35897e-07   -9.2756e-06   4.10642e-06  -6.35456e-06   1.67236e-05
             3      0.471239    0.00222411  -1.55552e-07  -6.64638e-07  -8.68917e-06   4.55908e-06  -4.53163e-06   1.55127e-05
             3      0.628319    0.00177589  -8.33452e-08  -6.56561e-07  -5.99346e-06   4.25018e-06  -2.95226e-06   1.07827e-05
             3      0.785398    0.00142162  -1.58543e-08  -6.21694e-07  -3.10142e-06    3.6367e-06  -1.79613e-06   5.83977e-06
             3      0.942478     0.0011706   2.84365e-08  -5.83009e-07  -9.72802e-07    2.9657e-06  -1.02045e-06   2.13377e-06
             3       1.09956    0.00100569    4.9014e-08  -5.55314e-07   2.12439e-07   2.29756e-06  -5.21302e-07  -6.67526e-08
             3       1.25664   0.000904515   4.82543e-08  -5.39955e-07   5.93798e-07   1.59799e-06  -2.11409e-07  -8.80448e-07
             3       1.41372   0.000849073    2.9268e-08  -5.31924e-07   4.28458e-07   8.25301e-07   -3.9549e-08  -6.76935e-07
             3        1.5708    0.00082858  -9.02068e-10  -5.27071e-07   1.71657e-09   -7.8112e-09   1.52982e-08   2.15207e-08
             3       1.72788   0.000839182  -3.13267e-08  -5.24172e-07  -4.21484e-07  -8.34119e-07  -4.13039e-08   7.08417e-07
             3       1.88496    0.00088327  -5.12209e-08  -5.24519e-07  -5.80974e-07  -1.58611e-06  -2.10611e-07   8.89004e-07
             3       2.04204   0.000969774  -5.36176e-08  -5.31883e-07  -2.06491e-07  -2.25017e-06  -5.07404e-07   7.71618e-08
             3       2.19911    0.00111391  -3.51252e-08  -5.50044e-07   9.26327e-07  -2.86612e-06  -9.73458e-07  -2.02842e-06
             3       2.35619    0.00133388   6.52766e-09  -5.76402e-07   2.90046e-06  -3.46646e-06  -1.68094e-06  -5.43934e-06
             3       2.51327    0.00164194   6.97658e-08  -5.97361e-07   5.49087e-06  -3.99523e-06  -2.71053e-06  -9.79443e-06
             3       2.67035    0.00202672   1.36339e-07   -5.9451e-07    7.8161e-06  -4.23036e-06  -4.08328e-06  -1.37691e-05
             3       2.82743    0.00243101   1.64893e-07  -5.61291e-07   8.26151e-06  -3.77319e-06  -5.63592e-06  -1.46212e-05
             3       2.98451    0.00275014   1.16959e-07  -5.15311e-07   5.50771e-06  -2.29934e-06  -6.94159e-06  -9.83024e-06
             3       3.14159    0.00287449   1.96758e-09  -4.91301e-07   1.09822e-07  -1.22886e-08  -7.47316e-06  -2.05893e-07
             3       3.29867    0.00275495  -1.14445e-07  -5.10328e-07  -5.36286e-06   2.28426e-06  -6.97331e-06   9.59979e-06
             3       3.45575    0.00243665   -1.6453e-07  -5.56024e-07  -8.25037e-06   3.77331e-06  -5.67214e-06   1.47051e-05
             3       3.61283    0.00202986  -1.36178e-07  -5.92461e-07  -7.86382e-06   4.23446e-06   -4.1029e-06   1.39598e-05
             3       3.76991    0.00164273  -6.85571e-08  -5.98217e-07  -5.51861e-06   3.99606e-06  -2.71497e-06   9.87433e-06
             3       3.92699    0.00133439  -4.94241e-09  -5.78743e-07  -2.90409e-06   3.46842e-06  -1.68077e-06   5.39342e-06
             3       4.08407     0.0011157   3.60411e-08  -5.53517e-07   -9.3421e-07   2.87511e-06  -9.74267e-07   1.94987e-06
             3       4.24115   0.000973038   5.33525e-08  -5.36594e-07   1.84367e-07   2.26519e-06  -5.09054e-07  -1.24482e-07
             3       4.39823   0.000887373   4.95772e-08  -5.30072e-07   5.54384e-07   1.60073e-06  -2.11774e-07  -8.94731e-07
             3       4.55531   0.000843304   2.82744e-08  -5.29706e-07   4.00132e-07   8.42705e-07  -4.16651e-08  -6.81381e-07
             3       4.71239   0.000832118  -3.37649e-09  -5.31725e-07  -1.60244e-08   9.56313e-09   1.53696e-08   2.75358e-08
             3       4.86947   0.000851751  -3.45095e-08  -5.35232e-07   -4.3817e-07  -8.26807e-07  -3.94317e-08   7.33344e-07
             3       5.02655   0.000906341   -5.4294e-08  -5.41998e-07  -6.06554e-07  -1.59768e-06  -2.11381e-07    9.3437e-07
             3       5.18363    0.00100684    -5.573e-08  -5.56597e-07  -2.44149e-07  -2.29125e-06  -5.20958e-07   1.25768e-07
             3       5.34071    0.00117131  -3.54676e-08   -5.8415e-07   9.08763e-07  -2.95145e-06  -1.01859e-06  -2.05863e-06
             3       5.49779    0.00142219    9.4243e-09  -6.23062e-07   3.01525e-06   -3.6164e-06  -1.79115e-06  -5.76189e-06
             3       5.65487    0.00177683   7.90178e-08  -6.57967e-07   5.93011e-06  -4.23085e-06  -2.94317e-06  -1.07426e-05
             3       5.81195    0.00222596   1.54679e-07  -6.65468e-07   8.71534e-06  -4.55124e-06   -4.5191e-06  -1.55479e-05
             3       5.96903    0.00270407   1.88708e-07   -6.3591e-07   9.43809e-06  -4.11722e-06  -6.34169e-06   -1.6826e-05
             3       6.12611    0.00308379   1.34546e-07  -5.90099e-07   6.39107e-06  -2.53322e-06   -7.8933e-06    -1.134e-05


==> anc/README_figures.txt <==
This folder contains the data for Figures one and two. The primary data has to be backboosted to the Lambda rest frame, whereas the data from feed-down is already in that frame. For the plots only the z-component is relevant. The columns are organized as follows for all the files:

#0	#1	#2						#3-6					#7-10
pT	phi	dn/d^3p (denominator of polarization)		pol_vorticity_numerator[0-3]		pol_shear_numerator[0-3]

The numerator of z-component of the polarization is obtained from #6 + #10.

